Black Hole Quasinormal Modes and Seiberg-Witten Theory

We present new analytic results on black hole perturbation theory. Our results are based on a novel relation to four-dimensional $\mathcal{N}=2$ supersymmetric gauge theories. We propose an exact version of Bohr-Sommerfeld quantization conditions on quasinormal mode frequencies in terms of the Nekrasov partition function in a particular phase of the $\Omega$-background. Our quantization conditions also enable us to find exact expressions of eigenvalues of spin-weighted spheroidal harmonics. We test the validity of our conjecture by comparing against known numerical results for Kerr black holes as well as for Schwarzschild black holes. Some extensions are also discussed.

==> anc/sAlm.m <==
(* ::Package:: *)

BeginPackage["sAlm`"]
Begin["`Kerr`"]
A[c_, s_, l_, m_] := l*(l + 1) - s*(s + 1) - c^2 - (2*c*m*s^2)/(l*(1 + l)) + ((2*c^2)/(l^3*(1 + l)^3*(-3 + 4*l + 4*l^2)))*
     (4*l^7 + l^8 + 3*m^2*s^4 + 5*l*m^2*s^4 + l^6*(5 + m^2 + 2*s^2) + l^5*(1 + 3*m^2 + 6*s^2) + 
      l^3*(-1 + 2*s^2 - 6*s^4 + m^2*(1 - 12*s^2)) + l^4*(-2 + 6*s^2 - 3*s^4 + m^2*(3 - 6*s^2)) + 
      l^2*(-3*s^4 + m^2*s^2*(-6 + 5*s^2))) - (1/(l^5*(1 + l)^5*(6 - 11*l - 7*l^2 + 8*l^3 + 4*l^4)))*4*c^3*m*s^2*
     (-15*l^9 - 3*l^10 + 6*m^2*s^4 + 19*l*m^2*s^4 + l^8*(-29 + 5*m^2 + 10*s^2) + l^7*(-26 + 20*m^2 + 40*s^2) + 
      l^5*(1 + 40*s^2 - 21*s^4 + m^2*(20 - 42*s^2)) + l^6*(-9 + 60*s^2 - 7*s^4 + m^2*(30 - 14*s^2)) + 
      2*l^2*(-3*s^4 + 2*m^2*s^2*(-3 + 7*s^2)) + l^3*(-19*s^4 + 2*m^2*s^2*(-19 + 9*s^2)) + 
      l^4*(1 + 10*s^2 - 27*s^4 + m^2*(5 - 54*s^2 + 9*s^4))) + 
    (2*c^4*(44*l^21 + 4*l^22 + 4050*m^4*s^8 + 9045*l*m^4*s^8 + l^20*(197 - 24*m^2 - 48*s^2) - 10*l^19*(-43 + 24*m^2 + 48*s^2) - 
       810*l^2*(6*m^2*s^8 + m^4*s^6*(12 + 11*s^2)) + 3*l^17*(-163 + 60*m^4 - 1476*s^2 + 1320*s^4 + 6*m^2*(-123 + 400*s^2)) - 
       6*l^3*(1809*m^2*s^8 + m^4*s^6*(3618 + 9697*s^2)) + 2*l^18*(10*m^4 + m^2*(-503 + 400*s^2) + 2*(83 - 503*s^2 + 110*s^4)) + 
       2*l^4*s^4*(405*s^4 + m^4*(3330 + 11916*s^2 - 34141*s^4) + 18*m^2*(10 + 280*s^2 + 331*s^4)) - 
       l^16*(1327 + 4916*s^2 - 14678*s^4 + 1008*s^6 + m^4*(-713 + 1008*s^2) + m^2*(2458 - 26504*s^2 + 5712*s^4)) - 
       8*l^15*(103 + 122*s^2 - 3458*s^4 + 1008*s^6 + 7*m^4*(-29 + 144*s^2) + m^2*(61 - 6104*s^2 + 5712*s^4)) + 
       3*l^5*s^4*(603*s^4 + 2*m^4*(2479 + 24184*s^2 + 836*s^4) + 4*m^2*(67 + 1876*s^2 + 6046*s^4)) + 
       2*l^14*(361 + 2048*s^2 + 11824*s^4 - 13014*s^6 + 306*s^8 + m^4*(1129 - 13014*s^2 + 3276*s^4) + 
         2*m^2*(512 + 9566*s^2 - 37185*s^4 + 2664*s^6)) + 2*l^13*(676 + 2272*s^2 - 2212*s^4 - 20538*s^6 + 2142*s^8 + 
         7*m^4*(119 - 2934*s^2 + 3276*s^4) + 2*m^2*(568 - 3878*s^2 - 60375*s^4 + 18648*s^6)) + 
       2*l^6*s^2*(-9*s^2*(20 + 20*s^2 + 167*s^4) + 2*m^2*(-180 - 959*s^2 - 9122*s^4 + 22606*s^6) + 
         m^4*(-180 - 12128*s^2 + 90424*s^4 + 53021*s^6)) - l^12*(-493 - 1312*s^2 + 29116*s^4 + 24804*s^6 - 12141*s^8 + 
         2*m^4*(98 + 12402*s^2 - 66103*s^4 + 5720*s^6) + 4*m^2*(-164 + 14362*s^2 + 41885*s^4 - 53962*s^6 + 1430*s^8)) + 
       2*l^10*(-213 + 446*s^2 - 3968*s^4 + 21618*s^6 + 4662*s^8 + m^2*(223 - 3284*s^2 + 94524*s^4 + 118116*s^6 - 45279*s^8) + 
         m^4*(-1163 + 21618*s^2 + 68382*s^4 - 90558*s^6 + 2938*s^8)) - 2*l^11*(198 + 68*s^2 + 12676*s^4 - 9126*s^6 - 8577*s^8 + 
         m^4*(991 - 9126*s^2 - 98502*s^4 + 34320*s^6) + 2*m^2*(17 + 10694*s^2 - 13773*s^4 - 81348*s^6 + 8580*s^8)) + 
       l^9*(m^2*(678 + 4824*s^2 + 129920*s^4 - 23824*s^6 - 138190*s^8) - 3*(41 - 452*s^2 + 144*s^4 - 10284*s^6 + 2841*s^8) + 
         2*m^4*(-711 + 15426*s^2 - 14479*s^4 - 138190*s^6 + 14690*s^8)) + 
       6*l^7*(1 + 20*s^2 - 236*s^4 + 6*s^6 - 2454*s^8 - 2*m^2*(-5 + 214*s^2 + 885*s^4 + 14556*s^6 + 99*s^8) + 
         m^4*(-11 + 6*s^2 - 19464*s^4 - 396*s^6 + 20786*s^8)) + l^8*(5 + 676*s^2 - 1354*s^4 + 8964*s^6 - 19881*s^8 - 
         2*m^2*(-169 + 416*s^2 - 12210*s^4 + 106164*s^6 + 56601*s^8) + m^4*(-469 + 8964*s^2 - 145926*s^4 - 226404*s^6 + 
           75249*s^8))))/(l^7*(1 + l)^7*(-3 + 4*l + 4*l^2)^3*(30 - 23*l - 19*l^2 + 8*l^3 + 4*l^4)) - 
    (4*c^5*m*s^2*(1680*l^23 + 140*l^24 + 34020*m^4*s^8 + 138348*l*m^4*s^8 - 1155*l^21*(-19 + 8*m^2 + 16*s^2) - 
       35*l^22*(-241 + 24*m^2 + 48*s^2) + 2*l^20*(13171 + 414*m^4 - 42330*s^2 + 3348*s^4 + 15*m^2*(-1411 + 336*s^2)) + 
       27*l^2*(-1800*m^2*s^8 + m^4*s^6*(-3600 + 4853*s^2)) - 9*l^3*(21960*m^2*s^8 + m^4*s^6*(43920 + 44819*s^2)) + 
       45*l^19*(184*m^4 + 20*m^2*(-111 + 112*s^2) + 3*(-65 - 1480*s^2 + 496*s^4)) - 
       l^18*(77978 + 213280*s^2 - 278186*s^4 + 9680*s^6 + m^4*(-34423 + 9680*s^2) + 40*m^2*(2666 - 10467*s^2 + 902*s^4)) + 
       l^17*(-111567 + 88020*s^2 + 595314*s^4 - 87120*s^6 - 9*m^4*(-8203 + 9680*s^2) - 90*m^2*(-489 - 9948*s^2 + 3608*s^4)) + 
       2*l^5*s^4*(29646*s^4 + m^4*(185562 + 624870*s^2 - 847876*s^4) + 45*m^2*(122 + 5612*s^2 + 6943*s^4)) - 
       30*l^4*s^4*(-486*s^4 + 9*m^2*(-10 - 460*s^2 + 649*s^4) + 2*m^4*(-1521 + 5841*s^2 + 22166*s^4)) + 
       2*l^15*(9043 + 411840*s^2 - 132636*s^4 - 329520*s^6 + 18096*s^8 + 2*m^4*(-8289 - 164760*s^2 + 65936*s^4) + 
         80*m^2*(2574 - 2487*s^2 - 15797*s^4 + 2392*s^6)) - 3*l^6*s^2*(900*s^2 + 9000*s^4 - 14733*s^6 - 
         40*m^2*(-45 - 682*s^2 + 3053*s^4 + 16914*s^6) + 2*m^4*(4500 - 45263*s^2 - 676560*s^4 + 138085*s^6)) + 
       l^7*s^2*(-9*s^2*(1220 + 12200*s^2 + 24611*s^4) + 40*m^2*(-549 - 10178*s^2 - 48203*s^4 + 65526*s^6) + 
         2*m^4*(-54900 - 703529*s^2 + 2621040*s^4 + 221723*s^6)) - 3*l^14*(-12257 - 183680*s^2 + 512144*s^4 + 209400*s^6 - 
         41993*s^8 + 2*m^4*(32641 + 104700*s^2 - 154763*s^4 + 7000*s^6) + 40*m^2*(-2296 + 19079*s^2 + 21758*s^4 - 11277*s^6 + 
           175*s^8)) + 2*l^16*(m^4*(35655 - 164610*s^2 + 16484*s^4) + 10*m^2*(14865 + 42954*s^2 - 61799*s^4 + 2392*s^6) + 
         3*(-10035 + 99100*s^2 + 95360*s^4 - 54870*s^6 + 754*s^8)) + l^13*(3095 + 146760*s^2 - 2140680*s^4 + 224280*s^6 + 
         248493*s^8 + m^4*(-282630 + 224280*s^2 + 1884526*s^4 - 294000*s^6) - 
         20*m^2*(-3669 + 157542*s^2 - 9688*s^4 - 138754*s^6 + 7350*s^8)) + 
       l^11*(-14215 + 32280*s^2 - 665220*s^4 + 2395080*s^6 - 59757*s^8 - 60*m^2*(-269 + 14282*s^2 - 128618*s^4 - 10630*s^6 + 
           17767*s^8) + 6*m^4*(-19730 + 399180*s^2 + 33231*s^4 - 355340*s^6 + 17884*s^8)) + 
       2*l^12*(2*m^4*(-57927 + 401070*s^2 + 529078*s^4 - 248085*s^6 + 4471*s^8) + 
         3*(-3307 - 750*s^2 - 269556*s^4 + 267380*s^6 + 42331*s^8) - 5*m^2*(225 + 230784*s^2 - 492566*s^4 - 321668*s^6 + 
           49617*s^8)) + l^10*(-40*m^2*(-633 + 915*s^2 - 150994*s^4 + 111890*s^6 + 33378*s^8) - 
         6*(566 - 8440*s^2 + 15373*s^4 - 312360*s^6 + 103121*s^8) + m^4*(-36969 + 1874160*s^2 - 3475252*s^4 - 2670240*s^6 + 
           364447*s^8)) + 2*l^8*(30*m^2*(32 - 142*s^2 - 3321*s^4 - 99212*s^6 + 24574*s^8) - 
         3*(-23 - 640*s^2 + 856*s^4 + 3390*s^6 + 116357*s^8) + m^4*(-219 - 10170*s^2 - 2186322*s^4 + 1474440*s^6 + 
           536849*s^8)) + l^9*(151 + 23540*s^2 + 23078*s^4 + 700600*s^6 - 936321*s^8 - 
         10*m^2*(-1177 - 7152*s^2 - 214154*s^4 + 769256*s^6 + 40725*s^8) + m^4*(-6341 + 700600*s^2 - 5718922*s^4 - 814500*s^6 + 
           838615*s^8))))/(l^9*(1 + l)^9*(-6 + l + l^2)*(-2 + l + l^2)*(-15 + 4*l + 4*l^2)*(-3 + 4*l + 4*l^2)^3) + 
    (4*c^6*(128595600*m^6*s^12 + 293932800*l*m^6*s^12 + 1520*l^37*(-1 + 4*m^2 + 8*s^2) + 80*l^38*(-1 + 4*m^2 + 8*s^2) - 
       8*l^36*(1553 + 112*m^4 - 12480*s^2 + 1904*s^4 + 480*m^2*(-13 + 7*s^2)) - 
       192*l^35*(286 + 84*m^4 - 2330*s^2 + 1428*s^4 + 5*m^2*(-233 + 504*s^2)) - 
       81648*l^2*m^4*s^10*(2625*s^2 + 2*m^2*(2625 + 5626*s^2)) - 6804*l^3*m^4*s^10*(72000*s^2 + m^2*(144000 + 576037*s^2)) + 
       3*l^34*(-41839 + 192*m^6 + 355992*s^2 - 702832*s^4 + 34560*s^6 + 16*m^4*(-2663 + 2136*s^2) + 
         12*m^2*(14833 - 102936*s^2 + 14416*s^4)) + 51*l^33*(-679 + 192*m^6 + 11032*s^2 - 169712*s^4 + 34560*s^6 + 
         16*m^4*(-703 + 2136*s^2) + 4*m^2*(1379 - 73608*s^2 + 43248*s^4)) - 
       2835*l^4*m^2*s^8*(-32400*s^4 - 48*m^2*(75 + 4800*s^2 + 11627*s^4) + m^4*(-180000 - 1116192*s^2 + 457207*s^4)) + 
       135*l^5*m^2*s^8*(1555200*s^4 + 12*m^2*(14400 + 921600*s^2 + 4104259*s^4) + 
         m^4*(8640000 + 98502216*s^2 + 104021779*s^4)) - 8*l^31*(-240957 + 1821904*s^2 - 68496*s^4 - 6046720*s^6 + 591360*s^8 + 
         128*m^6*(-337 + 1320*s^2) + 48*m^4*(4631 - 124176*s^2 + 82720*s^4) + 8*m^2*(113869 - 128268*s^2 - 3769632*s^4 + 
           802560*s^6)) - l^32*(-661563 + 4548476*s^2 + 17661936*s^4 - 12717440*s^6 + 295680*s^8 + 32*m^6*(-2357 + 2640*s^2) + 
         96*m^4*(15697 - 130902*s^2 + 20680*s^4) + m^2*(2274238 + 29296224*s^2 - 63602784*s^4 + 3210240*s^6)) - 
       3*l^7*s^6*(4665600*s^6 + 1620*m^2*s^2*(5760 + 109440*s^2 + 604837*s^4) + 
         15*m^4*(1244160 + 41069244*s^2 + 467118336*s^4 + 538093835*s^6) + m^6*(186624000 + 5463059400*s^2 + 16142815050*s^4 + 
           685805581*s^6)) + 27*l^6*s^6*(-226800*s^6 - 4320*m^2*s^2*(105 + 1995*s^2 + 6151*s^4) + 
         5*m^4*(-181440 - 5521296*s^2 - 38171424*s^4 + 15719285*s^6) + m^6*(-9072000 - 148573200*s^2 + 157192850*s^4 + 
           906413861*s^6)) + l^30*(1898807 - 16517892*s^2 + 99947855*s^4 + 87498000*s^6 - 31929840*s^8 + 354432*s^10 + 
         12*m^6*(83659 - 762344*s^2 + 135408*s^4) + m^4*(2403895 + 85490184*s^2 - 214761360*s^4 + 11611392*s^6) + 
         6*m^2*(-1376491 + 31713355*s^2 + 72050630*s^4 - 57924000*s^6 + 1361568*s^8)) + 
       l^29*(-2119111 + 9386788*s^2 + 246893217*s^4 - 32364560*s^6 - 112304400*s^8 + 5316480*s^10 + 
         4*m^6*(417647 - 8116680*s^2 + 6093360*s^4) + 3*m^4*(4904851 - 11901912*s^2 - 253224400*s^4 + 58056960*s^6) + 
         2*m^2*(2346697 + 217464111*s^2 - 89401266*s^4 - 616231200*s^6 + 61270560*s^8)) + 
       l^9*s^4*(324*s^4*(14400 + 57600*s^2 + 648037*s^4) + m^6*(74950272 + 8472379680*s^2 + 62196121578*s^4 + 4892704768*s^6 - 
           57965625268*s^8) + 27*m^2*(27264 + 2065920*s^2 + 28381560*s^4 + 298238952*s^6 + 408854629*s^8) + 
         m^4*(37221120 + 1326115152*s^2 + 24292198995*s^4 + 80235943224*s^6 + 2446352384*s^8)) + 
       3*l^8*s^4*(1296*s^4*(525 + 2100*s^2 + 13877*s^4) - 27*m^2*(-3976 - 301280*s^2 - 3203040*s^4 - 25710368*s^6 + 
           10663239*s^8) - 3*m^4*(-1809360 - 47617056*s^2 - 652753485*s^4 + 633319128*s^6 + 4683410168*s^8) - 
         2*m^6*(-5465124 - 365074560*s^2 + 762896799*s^4 + 14050230504*s^6 + 8490606008*s^8)) - 
       l^28*(8395237 - 52396156*s^2 - 192475434*s^4 + 545851520*s^6 + 179082600*s^8 - 33544320*s^10 + 147840*s^12 + 
         4*m^6*(-24989 + 13390620*s^2 - 38609760*s^4 + 2298240*s^6) + 3*m^4*(-9835497 + 182017144*s^2 + 413521560*s^4 - 
           368962560*s^6 + 9260160*s^8) + m^2*(-26198078 - 266924904*s^2 + 2737711824*s^4 + 2032611360*s^6 - 778461120*s^8 + 
           8897280*s^10)) + l^27*(-8382451 + 54607812*s^2 - 289276333*s^4 - 1195789680*s^6 + 130203360*s^8 + 109872000*s^10 - 
         2069760*s^12 - 12*m^6*(660459 - 2446080*s^2 - 42739760*s^4 + 10725120*s^6) + 
         m^4*(26884969 - 1179938664*s^2 + 721002240*s^4 + 3710864640*s^6 - 388926720*s^8) - 
         6*m^2*(-4550651 + 114348757*s^2 + 974803738*s^4 - 177992640*s^6 - 434417760*s^8 + 20760320*s^10)) + 
       l^10*s^2*(27*s^2*(-11928 + 3360*s^2 - 902640*s^4 - 3474144*s^6 + 1400027*s^8) + 
         2*m^6*(-131544 - 191536200*s^2 + 588586320*s^4 + 53714712939*s^6 + 86483749607*s^8 + 280793473*s^10) + 
         9*m^2*(-71568 - 645728*s^2 - 30291040*s^4 - 189447834*s^6 + 122396798*s^8 + 2144418619*s^10) + 
         m^4*(90720 - 184394520*s^2 - 2346780852*s^4 + 5148027555*s^6 + 137659781472*s^8 + 86483749607*s^10)) + 
       l^14*(-316180 + 6211824*s^2 - 52397988*s^4 + 247150460*s^6 - 492615885*s^8 + 3759627456*s^10 + 2387900835*s^12 + 
         m^4*(-11911764 + 210774492*s^2 + 162852925*s^4 + 91626726236*s^6 + 342472372275*s^8 - 15963496120*s^10 - 
           98243586435*s^12) + m^6*(18187984 - 409292214*s^2 + 13333173871*s^4 + 121705804100*s^6 - 16130321136*s^8 - 
           196487172870*s^10 - 23465736933*s^12) + m^2*(3105912 - 57148920*s^2 + 652099792*s^4 + 249708320*s^6 + 
           63080642220*s^8 + 116930002430*s^10 - 4074286538*s^12)) + l^26*(3360533 - 19121588*s^2 - 826619775*s^4 - 
         823123460*s^6 + 1237061505*s^8 + 158811048*s^10 - 12224880*s^12 + m^6*(-23205628 + 342102498*s^2 + 784842388*s^4 - 
           768548800*s^6 + 21258432*s^8) + m^4*(-9723945 - 776712204*s^2 + 7906655935*s^4 + 5895735248*s^6 - 2330455920*s^8 + 
           28734080*s^10) + m^2*(-9560794 - 1614343770*s^2 - 3593990729*s^4 + 12575578340*s^6 + 4120524780*s^8 - 
           744099040*s^10 + 3445696*s^12)) + l^25*(16791851 - 99311612*s^2 - 576640662*s^4 + 1335802780*s^6 + 2488201365*s^8 - 
         153911160*s^10 - 37842480*s^12 + 26*m^6*(-1277042 + 27765705*s^2 - 19381078*s^4 - 94696160*s^6 + 10629216*s^8) + 
         13*m^4*(-4749663 + 107862228*s^2 + 1232449255*s^4 - 196149040*s^6 - 580285680*s^8 + 28734080*s^10) + 
         m^2*(-49655806 - 906298848*s^2 + 7671561391*s^4 + 25700416820*s^6 - 1898006916*s^8 - 2386415200*s^10 + 
           44794048*s^12)) + l^21*(-12618253 + 64338540*s^2 - 630547990*s^4 - 3670403100*s^6 - 5813366625*s^8 + 
         2405766792*s^10 + 837090111*s^12 + m^4*(53812363 - 3825623940*s^2 - 38178104525*s^4 + 62136678956*s^6 + 
           134588447895*s^8 + 2519455928*s^10 - 2220983952*s^12) - 2*m^2*(-16084635 + 738172716*s^2 + 9703822429*s^4 + 
           31133377220*s^6 - 22073764350*s^8 - 22515836959*s^10 + 37239070*s^12) + 
         m^6*(77610420 - 1832802378*s^2 + 9546803101*s^4 + 46705854140*s^6 + 1110771684*s^8 - 4441967904*s^10 + 
           85318464*s^12)) + l^24*(14773109 - 77779308*s^2 + 501708074*s^4 + 3501322800*s^6 + 1620812115*s^8 - 
         1182204804*s^10 - 52295328*s^12 - 2*m^6*(7054974 - 273766188*s^2 + 2493312943*s^4 + 1944691040*s^6 - 782340048*s^8 + 
           10681344*s^10) + m^4*(-77283641 + 3529542696*s^2 + 10176373180*s^4 - 33225300376*s^6 - 12364721520*s^8 + 
           2119173056*s^10 - 10681344*s^12) + m^2*(-38889654 + 1312550712*s^2 + 18428990677*s^4 + 16607159780*s^6 - 
           23630389950*s^8 - 3784791424*s^10 + 252546784*s^12)) + l^23*(-2961967 + 33613204*s^2 + 1131106113*s^4 + 
         2551708600*s^6 - 2648970870*s^8 - 2345168448*s^10 + 53770464*s^12 - 
         4*m^6*(-10019531 + 147334197*s^2 + 2568650108*s^4 - 285520160*s^6 - 1239545088*s^8 + 64088064*s^10) + 
         m^4*(-29854467 + 2471552352*s^2 - 17993584790*s^4 - 70223566912*s^6 + 1286902560*s^8 + 6752924672*s^10 - 
           128176128*s^12) + 2*m^2*(8403301 + 1190815047*s^2 + 6339068837*s^4 - 14168985020*s^6 - 24899031600*s^8 + 
           517269856*s^10 + 395429504*s^12)) + l^22*(-16688239 + 104370052*s^2 + 429370509*s^4 - 1280566700*s^6 - 
         7027773135*s^8 - 1623415632*s^10 + 406722813*s^12 + m^4*(35853897 - 1459909284*s^2 - 46611675545*s^4 - 
           53543509420*s^6 + 57153231525*s^8 + 11796102824*s^10 - 693249456*s^12) + 
         m^6*(89671292 - 1891976922*s^2 - 7607052485*s^4 + 20543617460*s^6 + 8513551980*s^8 - 1386498912*s^10 + 7756224*s^12) + 
         2*m^2*(26092513 + 357662715*s^2 - 3813510883*s^4 - 37286071580*s^6 - 18963660300*s^8 + 9865085917*s^10 + 
           653875142*s^12)) + l^20*(746113 - 17868588*s^2 - 677044704*s^4 - 2145311720*s^6 + 1359247395*s^8 + 7021753236*s^10 + 
         613197216*s^12 + m^4*(23690865 - 2146179744*s^2 + 8952326220*s^4 + 202126488960*s^6 + 120723462735*s^8 - 
           44773966272*s^10 - 4171038952*s^12) + m^6*(434012 - 113197404*s^2 + 30139675539*s^4 + 40368868140*s^6 - 
           34886890248*s^8 - 8342077904*s^10 + 445820480*s^12) - 6*m^2*(1489049 + 241475478*s^2 + 1688411573*s^4 - 
           1983612640*s^6 - 23964702078*s^8 - 6523745618*s^10 + 1041658926*s^12)) - 
       l^16*(1308436 - 7352536*s^2 + 74050518*s^4 + 266761280*s^6 + 2699827935*s^8 + 6925611420*s^10 - 820002528*s^12 + 
         m^2*(-3676268 + 162082656*s^2 + 2054216471*s^4 + 28804671580*s^6 + 132838561110*s^8 - 9579479384*s^10 - 
           43663697233*s^12) + m^4*(-3495405 + 288637272*s^2 + 19110259460*s^4 + 185394207928*s^6 - 22074275955*s^8 - 
           324034890344*s^10 - 37084783074*s^12) + 2*m^6*(-5468998 + 138346440*s^2 + 14363871424*s^4 - 5609742220*s^6 - 
           124672419819*s^8 - 37084783074*s^10 + 3915619575*s^12)) + l^19*(7815223 - 53447796*s^2 + 54155073*s^4 + 
         554638000*s^6 + 7384016280*s^8 + 6235215072*s^10 - 893223501*s^12 + m^4*(545643 + 704186952*s^2 + 47065019010*s^4 + 
           193074439548*s^6 - 95733214815*s^8 - 117788839848*s^10 - 1809271648*s^12) + 
         m^6*(-74774476 + 1664346432*s^2 + 28673151543*s^4 - 36284716860*s^6 - 89572724988*s^8 - 3618543296*s^10 + 
           1472058560*s^12) - 3*m^2*(8907966 - 35375858*s^2 - 1609669593*s^4 - 24305235020*s^6 - 46098495060*s^8 + 
           11499423286*s^10 + 5113050844*s^12)) + l^13*(-44320 + 2499648*s^2 - 15820191*s^4 + 175944620*s^6 + 54738105*s^8 + 
         2454030552*s^10 - 340501845*s^12 + m^4*(-6011328 + 162175404*s^2 + 2393669185*s^4 + 54154698812*s^6 + 7833814185*s^8 - 
           328918907800*s^10 - 99098617425*s^12) + m^2*(1249824 - 7595070*s^2 + 598645564*s^4 + 3770143760*s^6 + 
           38750964180*s^8 + 2690447510*s^10 - 45262380926*s^12) + m^6*(6884608 - 159648438*s^2 + 8904345577*s^4 + 
           2009443820*s^6 - 254984215752*s^8 - 198197234850*s^10 + 10175393781*s^12)) + 
       l^18*(3*(1801692 - 12082604*s^2 + 144250517*s^4 + 386165100*s^6 + 2101393545*s^8 - 471756072*s^10 - 887382499*s^12) + 
         2*m^6*(-42275466 + 951142527*s^2 - 1119682767*s^4 - 68337436620*s^6 - 42314368593*s^8 + 13481589029*s^10 + 
           1484302654*s^12) - 3*m^2*(6041302 - 278964846*s^2 - 2542907481*s^4 - 19871057500*s^6 + 2728488210*s^8 + 
           43783526082*s^10 + 4635473863*s^12) + m^4*(7152141 + 1327597164*s^2 + 37659234885*s^4 - 14489808204*s^6 - 
           385250826315*s^8 - 113631788016*s^10 + 13481589029*s^12)) - l^15*(973069 - 9623772*s^2 + 115094017*s^4 - 
         19329720*s^6 + 2129458590*s^8 + 47328960*s^10 - 3304593630*s^12 + 2*m^6*(-13291506 + 302518050*s^2 + 1109148721*s^4 - 
           72636023620*s^6 - 121959387072*s^8 + 21147585420*s^10 + 11573575008*s^12) - 
         2*m^2*(2405943 - 94445631*s^2 - 404314348*s^4 - 8967491720*s^6 - 3781179132*s^8 + 69331429990*s^10 + 
           20844955886*s^12) + m^4*(10324193 + 33836304*s^2 + 11713818650*s^4 + 6488171560*s^6 - 403957740630*s^8 - 
           321077901200*s^10 + 21147585420*s^12)) + l^17*(654782 - 7817756*s^2 + 205722138*s^4 + 204153700*s^6 + 
         744149955*s^8 - 8362946664*s^10 - 2246812974*s^12 + 2*m^6*(-18706958 + 404983803*s^2 - 16089540205*s^4 - 
           66649646180*s^6 + 29615779125*s^8 + 37883568453*s^10 + 892406190*s^12) + 
         m^2*(-3908878 + 353394360*s^2 + 1430523523*s^4 + 2431736900*s^6 - 150046137300*s^8 - 128805666412*s^10 + 
           11257453723*s^12) + m^4*(14512479 + 278981532*s^2 + 679249345*s^4 - 213190686280*s^6 - 383350643115*s^8 + 
           73433301608*s^10 + 37883568453*s^12)) + l^12*(912 + 584640*s^2 - 6032718*s^4 + 54236280*s^6 - 67446495*s^8 + 
         258046668*s^10 - 1586638752*s^12 + m^4*(-1547712 + 51325560*s^2 + 70713460*s^4 - 2495101840*s^6 - 167252398215*s^8 - 
           281392800976*s^10 + 2309946354*s^12) - 2*m^2*(-146160 + 2937294*s^2 - 76130636*s^4 - 111350620*s^6 + 239421120*s^8 + 
           28641787778*s^10 + 18798812443*s^12) + m^6*(1455360 - 37702332*s^2 + 706912675*s^4 - 60456853060*s^6 - 
           215891650260*s^8 + 4619892708*s^10 + 57143856267*s^12)) + 
       l^11*(-3*m^2*(-10080 + 1188792*s^2 + 1731195*s^4 + 318868020*s^6 + 2699722860*s^8 + 11321193678*s^10 + 68975372*s^12) - 
         9*(-80 - 6720*s^2 + 235092*s^4 - 760400*s^6 + 10793700*s^8 + 35500896*s^10 + 96774537*s^12) + 
         m^6*(135360 - 4933224*s^2 - 1351014741*s^4 - 35705522700*s^6 - 4654446684*s^8 + 199421449462*s^10 + 
           60380393825*s^12) + m^4*(-166320 + 6572880*s^2 - 660255570*s^4 - 12391818516*s^6 - 97633017795*s^8 - 
           8481188904*s^10 + 99710724731*s^12))))/(l^11*(1 + l)^11*(-6 + l + l^2)*(-2 + l + l^2)^3*(-35 + 4*l + 4*l^2)*
      (-15 + 4*l + 4*l^2)*(-3 + 4*l + 4*l^2)^5) + (8*c^7*m*s^2*(56448*l^41 + 2688*l^42 - 2424945600*m^6*s^12 - 
       10190545200*l*m^6*s^12 - 3024*l^40*(-167 + 12*m^2 + 24*s^2) - 6720*l^39*(-355 + 108*m^2 + 216*s^2) + 
       112*l^38*(47199 + 880*m^4 - 109868*s^2 + 6160*s^4 + 22*m^2*(-2497 + 400*s^2)) + 
       2128*l^37*(-1707 + 880*m^4 - 25628*s^2 + 6160*s^4 + 2*m^2*(-6407 + 4400*s^2)) + 
       34992*l^2*m^4*s^10*(132300*s^2 + m^2*(264600 + 36613*s^2)) + 11664*l^3*m^4*s^10*
        (1667925*s^2 + m^2*(3335850 + 7581463*s^2)) - l^36*(59158777 + 69056*m^6 + 108996216*s^2 - 105201264*s^4 + 
         2898688*s^6 + 336*m^4*(-44851 + 8216*s^2) + 28*m^2*(1946361 - 5361528*s^2 + 318032*s^4)) - 
       6*l^35*(27366147 + 207168*m^6 - 18662392*s^2 - 73096912*s^4 + 8696064*s^6 + 112*m^4*(-94339 + 73944*s^2) + 
         28*m^2*(-333257 - 3711784*s^2 + 954096*s^4)) + 1944*l^4*m^2*s^8*(-1323000*s^4 - 
         42*m^2*(2450 + 200900*s^2 + 43097*s^4) + m^4*(-6864900 - 3620148*s^2 + 92724013*s^4)) - 
       81*l^5*m^2*s^8*(133434000*s^4 + 168*m^2*(61775 + 5065550*s^2 + 12737369*s^4) + 
         m^4*(692374200 + 4279755984*s^2 + 553981817*s^4)) + 2*l^34*(-70503409 + 636002808*s^2 + 400590372*s^4 - 
         197828224*s^6 + 2909760*s^8 + 128*m^6*(-37021 + 7665*s^2) + 84*m^4*(714887 - 2242272*s^2 + 143920*s^4) + 
         28*m^2*(11357193 + 20034954*s^2 - 21718616*s^4 + 623040*s^6)) + 17*l^33*(20905471 + 189080808*s^2 - 59663016*s^4 - 
         91294208*s^6 + 5819520*s^8 + 64*m^6*(-34789 + 30660*s^2) + 168*m^4*(-42863 - 516912*s^2 + 143920*s^4) + 
         28*m^2*(3376443 - 3232932*s^2 - 10043872*s^4 + 1246080*s^6)) + 
       9*l^7*s^6*(171558000*s^6 + 15120*m^2*s^2*(8825 + 247100*s^2 + 736558*s^4) + 
         m^6*(4079268000 + 58047220098*s^2 + 21616912170*s^4 - 117060370600*s^6) + 
         63*m^4*(4236000 + 170310466*s^2 + 1135673212*s^4 + 171562795*s^6)) - 
       54*l^6*s^6*(-6804000*s^6 - 7560*m^2*s^2*(700 + 19600*s^2 + 7083*s^4) + 84*m^4*(-126000 - 4706506*s^2 - 4310992*s^4 + 
           77183633*s^6) + m^6*(-161784000 - 288156624*s^2 + 12966850344*s^4 + 13062207769*s^6)) - 
       l^32*(-1254566413 - 2429897176*s^2 + 9497269313*s^4 + 2604504368*s^6 - 708709008*s^8 + 5437824*s^10 + 
         4*m^6*(17074075 - 59741640*s^2 + 4205936*s^4) + 7*m^4*(188122583 + 352558824*s^2 - 421592848*s^4 + 12955904*s^6) + 
         14*m^2*(-86782042 + 980507593*s^2 + 578883162*s^4 - 304449760*s^6 + 4671328*s^8)) - 
       16*l^31*(-89112815 + 413816312*s^2 + 1425634973*s^4 - 239930192*s^6 - 164583888*s^8 + 5437824*s^10 + 
         4*m^6*(-1072405 - 13874280*s^2 + 4205936*s^4) + 7*m^4*(29505443 - 33050136*s^2 - 98636368*s^4 + 12955904*s^6) + 
         14*m^2*(14779154 + 144651253*s^2 - 50409238*s^4 - 71432800*s^6 + 4671328*s^8)) - 
       6*l^8*s^4*(9720*s^4*(1470 + 14700*s^2 + 11213*s^4) - 756*m^2*(-1344 - 157920*s^2 - 1919992*s^4 - 3413620*s^6 + 
           43950951*s^8) - 21*m^4*(-4203360 - 97457760*s^2 - 205787662*s^4 + 10079294276*s^6 + 11123392325*s^8) + 
         m^6*(392708736 + 2798677440*s^2 - 172286427810*s^4 - 467182477650*s^6 + 21201505765*s^8)) + 
       3*l^9*s^4*(-3240*s^4*(37065 + 370650*s^2 + 1577251*s^4) - 63*m^2*(135552 + 15927360*s^2 + 245425836*s^4 + 
           1794153960*s^6 + 347630747*s^8) + 7*m^4*(-105984720 - 3389384520*s^2 - 42983624825*s^4 - 22067566280*s^6 + 
           100545918109*s^8) + m^6*(-3300623424 - 123252285960*s^2 - 121037956102*s^4 + 1407642853526*s^6 + 
           530755217301*s^8)) + l^29*(-3162830134 - 22497678392*s^2 + 39676411327*s^4 + 73685497736*s^6 - 6357862560*s^8 - 
         2098205760*s^10 + 28454400*s^12 + 2*m^6*(915684911 - 1078393680*s^2 - 3288795440*s^4 + 460523520*s^6) + 
         28*m^4*(160393786 + 2500812789*s^2 - 827431060*s^4 - 1285626400*s^6 + 87333120*s^8) + 
         14*m^2*(-803488514 + 4384908473*s^2 + 15886229943*s^4 - 2263473280*s^6 - 1850602640*s^8 + 61724160*s^10)) + 
       2*l^10*s^2*(-324*s^2*(-9408 - 223440*s^2 - 1089102*s^4 - 4578840*s^6 + 45543265*s^8) - 
         63*m^2*(-96768 - 3887892*s^2 - 37483056*s^4 - 45410140*s^6 + 5068329776*s^8 + 6602959119*s^10) + 
         7*m^4*(10342080 + 244454760*s^2 - 465757272*s^4 - 124912638323*s^6 - 385509884804*s^8 + 23457541714*s^10) + 
         4*m^6*(17527104 + 1024981209*s^2 - 87204202902*s^4 - 545314361452*s^6 + 82101395999*s^8 + 276545989259*s^10)) + 
       l^11*s^2*(27*s^2*(948864 + 22535520*s^2 + 218583666*s^4 + 1549208220*s^6 + 492541985*s^8) - 
         42*m^2*(-1219968 - 53986179*s^2 - 1056643116*s^4 - 9802071556*s^6 - 8318873209*s^8 + 30251950702*s^10) + 
         2*m^6*(294622272 + 57576317085*s^2 + 187994970984*s^4 - 3292255184554*s^6 - 3033547553239*s^8 + 433080666737*s^10) - 
         7*m^4*(-86922720 - 4645701720*s^2 - 81700940532*s^4 - 121488270536*s^6 + 1155241860040*s^8 + 433363936177*s^10)) + 
       l^30*(2*m^6*(358012401 + 705307344*s^2 - 914634448*s^4 + 30701568*s^6) + 
         28*m^4*(-106112448 + 1071916587*s^2 + 648436084*s^4 - 353463776*s^6 + 5822208*s^8) + 
         14*m^2*(-754164198 - 1671877425*s^2 + 6781115465*s^4 + 1901666176*s^6 - 509536624*s^8 + 4114944*s^10) + 
         3*(-128982330 - 7038865848*s^2 - 5881813021*s^4 + 10481904680*s^6 + 1395180640*s^8 - 196469056*s^10 + 632320*s^12)) + 
       l^28*(-3543553948 + 4553204320*s^2 + 132538598710*s^4 + 61348489196*s^6 - 50232517419*s^8 - 3297162456*s^10 + 
         182740560*s^12 - 2*m^6*(-987855983 + 8515229331*s^2 + 5392801862*s^4 - 2985341088*s^6 + 53771424*s^8) - 
         7*m^4*(-2500872640 - 8199580752*s^2 + 28571276443*s^4 + 8832720592*s^6 - 2272026288*s^8 + 19786368*s^10) - 
         7*m^2*(-325228880 - 27864680500*s^2 - 25966788309*s^4 + 40602870548*s^6 + 6320403340*s^8 - 800743008*s^10 + 
           2735040*s^12)) + l^27*(-2*m^6*(654903381 + 20421474234*s^2 - 5880170716*s^4 - 10632683712*s^6 + 752799936*s^8) - 
         14*m^4*(-1623404952 + 7477803786*s^2 + 34629381269*s^4 - 3450390160*s^6 - 4085101776*s^8 + 138504576*s^10) - 
         14*m^2*(-1437723162 - 16053441987*s^2 + 24076750652*s^4 + 49559425036*s^6 - 2590176316*s^8 - 1428532896*s^10 + 
           19145280*s^12) + 3*(-35144658 + 13418749512*s^2 + 52609810855*s^4 - 35769622176*s^6 - 40000455614*s^8 + 
           1521459408*s^10 + 210984480*s^12)) + l^26*(2*m^6*(-4102274053 - 19479494853*s^2 + 56399907200*s^4 + 
           19125331184*s^6 - 4684409632*s^8 + 44657536*s^10) + 7*m^4*(1076371108 - 55071670368*s^2 - 66128999765*s^4 + 
           81203394912*s^6 + 15194900168*s^8 - 1727058816*s^10 + 6379648*s^12) - 
         14*m^2*(-1475141248 - 1660265720*s^2 + 88416240887*s^4 + 47850081452*s^6 - 29555781478*s^8 - 2585707352*s^10 + 
           118718336*s^12) + 2*(1847139325 + 20651977472*s^2 + 13345527776*s^4 - 200955394394*s^6 - 56337475614*s^8 + 
           19206114060*s^10 + 512689860*s^12)) + l^25*(3606193520 + 212548504*s^2 - 179497253705*s^4 - 537758195728*s^6 + 
         144150225765*s^8 + 96437717376*s^10 - 1170491400*s^12 + 26*m^6*(-520483765 + 1820529144*s^2 + 11146046954*s^4 - 
           675863152*s^6 - 1296809920*s^8 + 44657536*s^10) + 28*m^4*(-691227722 - 18239037141*s^2 + 20239872952*s^4 + 
           53650600692*s^6 - 964170298*s^8 - 1561682304*s^10 + 20733856*s^12) - 
         7*m^2*(-15182036 + 40225286078*s^2 + 235329714139*s^4 - 113357252996*s^6 - 155658365408*s^8 + 2175922736*s^10 + 
           846678976*s^12)) - l^23*(1954173226 + 27411749960*s^2 + 120092091035*s^4 - 476833404512*s^6 - 924180257112*s^8 + 
         100427934432*s^10 + 30164706900*s^12 - 14*m^2*(-978991070 - 11553164365*s^2 + 102586621717*s^4 + 388159929232*s^6 - 
           67197936536*s^8 - 59779300492*s^10 + 79879768*s^12) + m^6*(-3107626702 - 319533888996*s^2 + 276974290460*s^4 + 
           897239620688*s^6 + 4926424496*s^8 - 25855217024*s^10 + 338937600*s^12) - 
         14*m^4*(-1400712160 + 33615582222*s^2 + 269046092597*s^4 - 91127480952*s^6 - 163900525238*s^8 - 1023294000*s^10 + 
           923400608*s^12)) - l^24*(m^6*(10004803794 - 217122270498*s^2 - 310284063775*s^4 + 316588303244*s^6 + 
           67500282948*s^8 - 6992501152*s^10 + 28244800*s^12) - 7*m^4*(-4601024550 - 26085587088*s^2 + 368882840347*s^4 + 
           238233697548*s^6 - 112437819933*s^8 - 12694391240*s^10 + 499464368*s^12) + 
         14*m^2*(1274092560 + 27111423600*s^2 + 44207979304*s^4 - 263144832616*s^6 - 86038659697*s^8 + 20980738621*s^10 + 
           823925486*s^12) + 3*(-111540704 + 11891530560*s^2 + 84731436300*s^4 + 67536239068*s^6 - 213828621727*s^8 - 
           33312644428*s^10 + 3809660425*s^12)) + l^22*(-1537646086 + 4666007920*s^2 + 64354655302*s^4 + 889013729612*s^6 + 
         395287117008*s^8 - 510950140764*s^10 - 32631819315*s^12 - 2*m^6*(-8287639985 - 75504697275*s^2 + 756976744804*s^4 + 
           531294477340*s^6 - 215175748529*s^8 - 28418278336*s^10 + 998922384*s^12) + 
         7*m^4*(206039332 + 122266167096*s^2 + 245919628183*s^4 - 1089171081444*s^6 - 398802358870*s^8 + 75960439860*s^10 + 
           4059754048*s^12) + 14*m^2*(166643140 + 8781443522*s^2 + 188104323484*s^4 + 186912378520*s^6 - 397330743740*s^8 - 
           71237522575*s^10 + 5874641341*s^12)) - l^19*(-124152944 + 2982343560*s^2 + 12053370105*s^4 + 429712945408*s^6 + 
         1042017911508*s^8 - 677886214068*s^10 - 223290063375*s^12 + 2*m^6*(402060319 + 190151547222*s^2 - 883332993025*s^4 - 
           3370185197016*s^6 + 339199313593*s^8 + 468707170918*s^10 + 5868632260*s^12) + 
         14*m^2*(106512270 + 1963530015*s^2 + 97066474953*s^4 + 401384337448*s^6 - 429614851864*s^8 - 449556447663*s^10 + 
           10092510612*s^12) + 14*m^4*(-60405000 + 30578907438*s^2 + 281640603503*s^4 - 596570212738*s^6 - 1230144129607*s^8 + 
           56544047150*s^10 + 33479083637*s^12)) + l^21*(m^6*(19630624194 - 251087538408*s^2 - 2279735462018*s^4 + 
           635722369744*s^6 + 1335490756446*s^8 + 24569258560*s^10 - 7684423648*s^12) + 
         28*m^4*(356029938 + 20186162001*s^2 - 106868390831*s^4 - 418707858573*s^6 + 51578056992*s^8 + 60036519235*s^10 + 
           438736760*s^12) + 3*(-81079126 + 6290021640*s^2 + 39343644599*s^4 + 201491261472*s^6 - 266825877521*s^8 - 
           248398247356*s^10 + 9828729295*s^12) + 7*m^2*(1347861780 + 28026644934*s^2 + 242334596581*s^4 - 576879578332*s^6 - 
           1222627726984*s^8 + 82392856282*s^10 + 35355677654*s^12)) + l^20*(242677277 + 9028268088*s^2 + 50411004126*s^4 - 
         57403068652*s^6 - 1555312407789*s^8 - 297732525384*s^10 + 156063153240*s^12 + 
         m^6*(11016521002 - 524186033994*s^2 - 1061143238953*s^4 + 4365820302132*s^6 + 1676245444384*s^8 - 281313398702*s^10 - 
           18064901060*s^12) - 7*m^4*(-805685496 + 11348015808*s^2 + 852728842807*s^4 + 830689305736*s^6 - 1564517071778*s^8 - 
           305510406668*s^10 + 20093814193*s^12) + 7*m^2*(644876292 + 11180402052*s^2 - 46073107080*s^4 - 1191126334016*s^6 - 
           612195390646*s^8 + 579099142236*s^10 + 43354215789*s^12)) + 
       l^18*(2*m^6*(-3685285991 + 4441333449*s^2 + 1756874982184*s^4 + 1671942789168*s^6 - 2989084419657*s^8 - 
           612935163435*s^10 + 35161563918*s^12) + 2*(26517920 - 2628435768*s^2 - 6210408204*s^4 - 159098082574*s^6 + 
           73821667038*s^8 + 622411664112*s^10 + 40593424365*s^12) - 14*m^2*(187745412 + 2083210032*s^2 + 64046493103*s^4 - 
           59100379796*s^6 - 895349339026*s^8 - 227250848634*s^10 + 80197778103*s^12) - 
         7*m^4*(-154403844 + 43350717312*s^2 - 98111808497*s^4 - 2462699753768*s^6 - 1281953383812*s^8 + 1066466014980*s^10 + 
           87562166205*s^12)) + l^15*(32539282 - 398393688*s^2 + 8951946255*s^4 - 2351768480*s^6 + 131193372912*s^8 - 
         666098854008*s^10 - 221942303670*s^12 - 2*m^6*(809399699 - 34019963166*s^2 + 890777223868*s^4 + 3228229567048*s^6 - 
           2946959419614*s^8 - 3250998304820*s^10 + 16922336876*s^12) + 14*m^2*(-14228346 + 869001369*s^2 + 1556369607*s^4 + 
           30294526624*s^6 - 445373129456*s^8 - 429469609054*s^10 + 82553644594*s^12) + 
         14*m^4*(102462024 + 63273594*s^2 + 21739186883*s^4 - 619623150276*s^6 - 1164139864302*s^8 + 511773827228*s^10 + 
           232214164630*s^12)) + l^17*(87056225 - 2638144544*s^2 + 10394578957*s^4 - 70095915184*s^6 + 791166268599*s^8 + 
         778486889544*s^10 - 212707762110*s^12 + 7*m^4*(396658000 - 7936296348*s^2 + 438804459112*s^4 + 1625834284176*s^6 - 
           1594413951829*s^8 - 1717260241980*s^10 + 21602857048*s^12) + m^6*(-7270920374 + 245483267904*s^2 + 
           2312474557456*s^4 - 4683344728952*s^6 - 9534623959112*s^8 + 302439998672*s^10 + 249014193168*s^12) - 
         7*m^2*(188438896 - 1383247702*s^2 + 13347263545*s^4 - 600859098956*s^6 - 1195593126524*s^8 + 608275600676*s^10 + 
           251729508013*s^12)) + l^16*(77716987 - 874223000*s^2 + 16719130141*s^4 + 22709139604*s^6 + 575456762055*s^8 - 
         182656523532*s^10 - 374101200315*s^12 - 14*m^2*(31222250 - 1618500497*s^2 - 10902985404*s^4 - 204965927584*s^6 + 
           88206271085*s^8 + 640583261809*s^10 + 65525265743*s^12) + 7*m^4*(384973333 + 4447209336*s^2 + 296486856649*s^4 - 
           269077264836*s^6 - 3439936766287*s^8 - 950662495020*s^10 + 278288207371*s^12) + 
         m^6*(-4210662874 + 204106808262*s^2 - 374879338547*s^4 - 9716368065956*s^6 - 5162026173374*s^8 + 3896034903194*s^10 + 
           342273075963*s^12)) - l^14*(-5735116 + 202537608*s^2 - 2129939553*s^4 + 20480834420*s^6 + 51646578144*s^8 + 
         459000506076*s^10 - 73747898505*s^12 - 14*m^2*(-7233486 + 174280767*s^2 - 4280121539*s^4 - 31845854064*s^6 - 
           306306274744*s^8 + 64990594109*s^10 + 177997321957*s^12) - 7*m^4*(64998156 - 2808502404*s^2 - 45920574483*s^4 - 
           836457881332*s^6 + 326566404992*s^8 + 2341514661480*s^10 + 270908561605*s^12) + 
         2*m^6*(205329398 + 954022671*s^2 + 627046631736*s^4 - 528682057268*s^6 - 6589613164988*s^8 - 1896359931235*s^10 + 
           492831494886*s^12)) - l^13*(3*(25992 + 19950336*s^2 - 35511168*s^4 + 3536053176*s^6 + 10036370715*s^8 + 
           27231453900*s^10 - 71011943035*s^12) - 7*m^2*(-4275072 - 16319808*s^2 - 4753081407*s^4 - 27727616820*s^6 - 
           88974491312*s^8 + 646572370450*s^10 + 238203841256*s^12) + 7*m^4*(-11689488 + 1497469608*s^2 + 19783901580*s^4 + 
           107439298900*s^6 - 1718170935680*s^8 - 1617759389160*s^10 + 258753901523*s^12) + 
         2*m^6*(31468068 + 3755514420*s^2 + 112754949321*s^4 - 2476039125680*s^6 - 4498505819822*s^8 + 1811277310661*s^10 + 
           858559591440*s^12)) - l^12*(-18*(-6320 - 396816*s^2 + 15666*s^4 - 58845992*s^6 + 248516562*s^8 + 3830468292*s^10 + 
           7541813615*s^12) + 7*m^2*(510192 + 3634632*s^2 + 401184033*s^4 - 6268459524*s^6 - 109153176922*s^8 - 
           436723520416*s^10 + 39532648675*s^12) + 14*m^4*(-464400 + 75023496*s^2 - 2354259759*s^4 - 79677162472*s^6 - 
           578155042347*s^8 + 99520757080*s^10 + 309597101564*s^12) + m^6*(4449456 + 829372824*s^2 - 189351587145*s^4 - 
           3328569933052*s^6 + 1250102381010*s^8 + 8668718843792*s^10 + 1051638053923*s^12))))/
     (l^13*(1 + l)^13*(-12 + l + l^2)*(-6 + l + l^2)*(-2 + l + l^2)^3*(-35 + 4*l + 4*l^2)*(-15 + 4*l + 4*l^2)*
      (-3 + 4*l + 4*l^2)^5) + (2*c^8*(148480*l^57 + 5120*l^58 + 4021711653960000*m^8*s^16 + 11819363694138000*l*m^8*s^16 - 
       50176*l^55*(-245 + 144*m^2 + 288*s^2) - 256*l^56*(-7225 + 1008*m^2 + 2016*s^2) + 
       384*l^54*(102763 + 4368*m^4 - 457104*s^2 + 65952*s^4 + 24*m^2*(-9523 + 4768*s^2)) + 
       1152*l^53*(-19153 + 39312*m^4 - 1009296*s^2 + 593568*s^4 + 72*m^2*(-7009 + 14304*s^2)) - 
       11691702000*l^2*m^6*s^14*(740880*s^2 + m^2*(1481760 + 3324457*s^2)) - 155889360*l^3*m^6*s^14*
        (163302300*s^2 + m^2*(326604600 + 1315756783*s^2)) - 832*l^51*(3338925 + 91520*m^6 + 1697856*s^2 - 58332320*s^4 + 
         10968320*s^6 + 80*m^4*(-52677 + 134816*s^2) + 32*m^2*(26529 - 3119000*s^2 + 1635920*s^4)) - 
       32*l^52*(23211699 + 91520*m^6 + 125198880*s^2 - 247086944*s^4 + 10968320*s^6 + 16*m^4*(-1044711 + 674080*s^2) + 
         16*m^2*(3912465 - 26707024*s^2 + 3271840*s^4)) - 4251528*l^4*m^4*s^12*(-1389150000*s^4 - 
         7000*m^2*(11760 + 1176000*s^2 + 2879039*s^4) + m^4*(-6894300000 - 40306546000*s^2 + 15340675537*s^4)) + 
       137781*l^5*m^4*s^12*(125976060000*s^4 + 2880*m^2*(2592100 + 259210000*s^2 + 1127888301*s^4) + 
         m^4*(625214520000 + 6496636613760*s^2 + 8166959918623*s^4)) + 4*l^50*(-495229487 + 376064*m^8 + 13171426880*s^2 + 
         35227021696*s^4 - 25263649280*s^6 + 552201728*s^8 + 3328*m^6*(-66075 + 55456*s^2) + 
         64*m^4*(49147239 - 387872720*s^2 + 51945504*s^4) + 32*m^2*(205803545 + 1808510944*s^2 - 3762023200*s^4 + 
           167687936*s^6)) + 20*l^49*(934202573 + 1880320*m^8 + 12130924096*s^2 - 5804425088*s^4 - 29358297600*s^6 + 
         2761008640*s^8 + 16640*m^6*(-17455 + 55456*s^2) + 64*m^4*(9001437 - 449646800*s^2 + 259727520*s^4) + 
         32*m^2*(189545689 - 434788064*s^2 - 4348583200*s^4 + 838439680*s^6)) - 
       30618*l^7*m^2*s^10*(125976060000*s^6 + 10800*m^2*s^2*(5184200 + 191815400*s^2 + 940019819*s^4) + 
         18*m^4*(6221040000 + 322344153120*s^2 + 3353237112000*s^4 + 4517327924317*s^6) + 
         m^6*(2323558440000 + 50483562098400*s^2 + 162623805275412*s^4 + 39617334168955*s^6)) + 
       26244*l^6*m^2*s^10*(-50009400000*s^6 - 2835000*m^2*s^2*(7840 + 290080*s^2 + 811207*s^4) + 
         504*m^4*(-88200000 - 4366639000*s^2 - 27195400000*s^4 + 10065407141*s^6) + 
         m^6*(-922395600000 - 11452784490000*s^2 + 10145930398128*s^4 + 80277310099741*s^6)) - 
       l^48*(-66831493309 - 403497346720*s^2 + 2604140550272*s^4 + 1539214494720*s^6 - 585329903104*s^8 + 7095459840*s^10 + 
         256*m^8*(-1665697 + 1770720*s^2) + 512*m^6*(44063725 - 383135632*s^2 + 57204000*s^4) + 
         64*m^4*(1853361813 + 23345206880*s^2 - 55028444832*s^4 + 2599484160*s^6) + 
         16*m^2*(-12609292085 + 295863779776*s^2 + 446265530240*s^4 - 355409993216*s^6 + 7850519040*s^8)) - 
       8*l^47*(-5145156037 + 72617587360*s^2 + 1154342427776*s^4 - 265847357440*s^6 - 403095475712*s^8 + 21286379520*s^10 + 
         256*m^8*(-1398041 + 5312160*s^2) + 4096*m^6*(1134375 - 33283762*s^2 + 21451500*s^4) + 
         64*m^4*(1275319149 - 4299064960*s^2 - 37818849696*s^4 + 7798452480*s^6) + 
         16*m^2*(2269299605 + 123887697088*s^2 - 88354516480*s^4 - 244559093248*s^6 + 23551557120*s^8)) - 
       2916*l^8*s^8*(-16074450000*s^8 - 17010000*m^2*s^4*(5040 + 80640*s^2 + 284029*s^4) + 
         3780*m^4*(-1016400 - 159432000*s^2 - 3171285200*s^4 - 21287114000*s^6 + 7516596079*s^8) + 
         252*m^6*(-1876140000 - 70112940000*s^2 - 796804317352*s^4 + 639817164800*s^6 + 6305341773465*s^8) + 
         m^8*(-3323370708000 - 90127957500000*s^2 + 137442429122040*s^4 + 3177892253826360*s^6 + 2933422914206033*s^8)) - 
       243*l^9*s^8*(-566892270000*s^8 - 2721600*m^2*s^4*(1110900 + 17774400*s^2 + 107450191*s^4) - 
         1890*m^4*(71690080 + 11245270400*s^2 + 252382414080*s^4 + 2563391732480*s^6 + 3841925954863*s^8) - 
         504*m^6*(33082602000 + 1451583076800*s^2 + 25019043637354*s^4 + 86254286406400*s^6 + 22141833849299*s^8) + 
         m^8*(-117204206968800 - 5429683254038400*s^2 - 36258560283794940*s^4 - 22318968520093392*s^6 + 
           35175124590573491*s^8)) + 2*l^46*(-151206425259 - 2202755793436*s^2 - 4118488253096*s^4 + 15573756169600*s^6 + 
         3838933247360*s^8 - 862927426560*s^10 + 5941524480*s^12 + 320*m^8*(18833557 - 173342064*s^2 + 28663904*s^4) + 
         320*m^6*(179651001 + 4215004256*s^2 - 11144544288*s^4 + 563980032*s^6) + 
         4*m^4*(-183252136281 + 3864694882240*s^2 + 5714706407040*s^4 - 5064839093760*s^6 + 116292968960*s^8) + 
         2*m^2*(-550688948359 - 2652471162848*s^2 + 37912188942720*s^4 + 18577069491200*s^6 - 7649505538560*s^8 + 
           93467729920*s^10)) + 46*l^45*(-18558235865 - 188728352476*s^2 + 996875265112*s^4 + 2160521553280*s^6 - 
         313254461056*s^8 - 195954201600*s^10 + 5941524480*s^12 + 64*m^8*(9162833 - 200919600*s^2 + 143319520*s^4) + 
         64*m^6*(327994605 - 1395424544*s^2 - 12705313440*s^4 + 2819900160*s^6) + 
         4*m^4*(-901140729 + 529634560960*s^2 - 484557364608*s^4 - 1155214917120*s^6 + 116292968960*s^8) + 
         2*m^2*(-47182088119 + 1004084390944*s^2 + 5117221564800*s^4 - 1532642778112*s^6 - 1745915220480*s^8 + 
           93467729920*s^10)) + 1944*l^10*s^6*(-911250*s^6*(9408 + 51744*s^2 + 308557*s^4) + 
         4860*m^2*s^2*(-1422960 - 64444800*s^2 - 716429080*s^4 - 5034167200*s^6 + 1609906979*s^8) + 
         45*m^4*(-307359360 - 21123744136*s^2 - 414211004960*s^4 - 3845132206256*s^6 + 2470945007984*s^8 + 
           37224212898357*s^10) + 6*m^6*(-55057968000 - 2414373886200*s^2 - 38824397863920*s^4 + 61693744148916*s^6 + 
           1657640862223200*s^8 + 1626168504372455*s^10) + 2*m^8*(-392445194400 - 29711894358690*s^2 + 63420410597580*s^4 + 
           4161550873760865*s^6 + 9757011026234730*s^8 + 2083747195333916*s^10)) + 
       108*l^11*s^6*(-218700*s^6*(2073680 + 11405240*s^2 + 112856571*s^4) - 1215*m^2*s^2*(301098336 + 13636519680*s^2 + 
           194648040288*s^4 + 1754056130880*s^6 + 3176262105185*s^8) - 135*m^4*(5419770048 + 389846185872*s^2 + 
           10027654918464*s^4 + 126343670945012*s^6 + 481527975258740*s^8 + 133963614113633*s^10) + 
         9*m^6*(-1941711004800 - 117198870215040*s^2 - 2697904993611480*s^4 - 18332381568505460*s^6 - 12508083353361200*s^8 + 
           19652420521828497*s^10) + m^8*(-41520701567520 - 5171247766091880*s^2 - 72724593575529450*s^4 - 
           92456550900806310*s^6 + 353743569392912946*s^8 + 245003474556762326*s^10)) - 
       l^44*(232700054969 + 711385276520*s^2 - 182062840666652*s^4 - 64629286269920*s^6 + 166213236524096*s^8 + 
         19476970306560*s^10 - 2646836530176*s^12 + 9792282624*s^14 + 32*m^8*(698810491 + 43655047200*s^2 - 128046305888*s^4 + 
           6982636800*s^6) + 16*m^6*(-188231792505 + 3363201866944*s^2 + 5149327162752*s^4 - 5041601852928*s^6 + 
           122316943872*s^8) + 2*m^4*(-4468622705571 - 29302934454880*s^2 + 501653348203392*s^4 + 234566535496704*s^6 - 
           104053002304000*s^8 + 1316744257536*s^10) + 4*m^2*(88923159565 - 82094174922184*s^2 - 63132996235888*s^4 + 
           402748872889600*s^6 + 88885486056192*s^8 - 20891730040832*s^10 + 145583099904*s^12)) - 
       4*l^43*(-825644067055 - 8161213198990*s^2 - 52608666688470*s^4 + 132936848514800*s^6 + 122925682690976*s^8 - 
         11583421977600*s^10 - 3283558215168*s^12 + 53857554432*s^14 + 176*m^8*(626124925 - 3100357440*s^2 - 29155837088*s^4 + 
           6982636800*s^6) + 88*m^6*(-10878914405 + 472724637760*s^2 - 511200776448*s^4 - 1150139632128*s^6 + 
           122316943872*s^8) + m^4*(-6760729984695 + 134851537450080*s^2 + 731586827081088*s^4 - 253039830337536*s^6 - 
           261919390937600*s^8 + 14484186832896*s^10) + m^2*(-4080606599495 - 78174413438160*s^2 + 681664639362784*s^4 + 
           1180351347907072*s^6 - 189442517062656*s^8 - 104908025851904*s^10 + 3202828197888*s^12)) + 
       72*l^12*s^4*(-10935*s^4*(-2845920 - 23049600*s^2 - 329471360*s^4 - 1617782000*s^6 + 345730711*s^8) - 
         486*m^2*(-4600800 - 733622400*s^2 - 14654890608*s^4 - 263499846240*s^6 - 1492349207064*s^8 + 301369736160*s^10 + 
           21699214009057*s^12) - 72*m^6*(-14197566600 - 1863640768320*s^2 - 30934512548826*s^4 + 142987681539150*s^6 + 
           6215431497609628*s^8 + 15654039264277360*s^10 + 3373921291642495*s^12) - 
         27*m^4*(-8907796800 - 422810791488*s^2 - 13188416201680*s^4 - 107600604365024*s^6 + 198759102433920*s^8 + 
           6436154530626952*s^10 + 6942203280148445*s^12) + 2*m^8*(271082149200 + 147560649254712*s^2 - 150056430259995*s^4 - 
           97433904171865554*s^6 - 469212195321000495*s^8 - 242922332998259640*s^10 + 128176332693564356*s^12)) + 
       3*l^13*s^4*(10935*s^4*(200732224 + 1625765120*s^2 + 34719152448*s^4 + 177249972608*s^6 + 507962522967*s^8) + 
         m^8*(38240655180480 + 32309366445652032*s^2 + 1201278146991641010*s^4 + 3260666529196701696*s^6 - 
           22742158962056993820*s^8 - 38952020889812533680*s^10 - 5122219924279726466*s^12) + 
         1944*m^2*(81127440 + 12936208320*s^2 + 310507063876*s^4 + 7005610875440*s^6 + 57217135606518*s^8 + 
           253773288165080*s^10 + 81497405967971*s^12) - 54*m^4*(-314148300480 - 18661786729632*s^2 - 730423031804250*s^4 - 
           10032258880735176*s^6 - 67597030332717800*s^8 - 54514900273948712*s^10 + 85063216522623205*s^12) - 
         72*m^6*(-1001401697520 - 198635195771280*s^2 - 5824188840006963*s^4 - 69534439033898460*s^6 - 101088647169280914*s^8 + 
           376536988267046880*s^10 + 270500145068142595*s^12)) + l^41*(603233943095 + 34903549086816*s^2 - 
         1564924659153708*s^4 - 1828012908406440*s^6 + 2638402196915064*s^8 + 1261305118805760*s^10 - 72952370050560*s^12 - 
         9441599354880*s^14 + 65563223040*s^16 + 4*m^8*(-832071508827 + 20879494816320*s^2 - 25074791853440*s^4 - 
           55056425464320*s^6 + 6227098375680*s^8) + 12*m^6*(-3755791529985 + 65439517919072*s^2 + 430012056028800*s^4 - 
           158797264460800*s^6 - 162313616227840*s^8 + 9375263170560*s^10) + 2*m^4*(-18169992531603 - 868936955843400*s^2 + 
           8229262069447824*s^4 + 14512793344492800*s^6 - 2344758584188160*s^8 - 1313822480947200*s^10 + 41083748536320*s^12) + 
         16*m^2*(1090735908963 - 186530586128412*s^2 - 510689911946005*s^4 + 1641449017312056*s^6 + 1373258301224880*s^8 - 
           122516298016000*s^10 - 35983111584000*s^12 + 590965401600*s^14)) - 
       12*l^14*s^2*(-729*s^2*(-18403200 + 139104000*s^2 - 4977881072*s^4 - 34189495360*s^6 - 91283953264*s^8 - 
           197120486384*s^10 + 3371505724495*s^12) - 324*m^2*(-82814400 - 213182328*s^2 - 108323866584*s^4 - 
           1546811870495*s^6 - 6111077032372*s^8 + 20952075345378*s^10 + 643448852512580*s^12 + 827444856592218*s^14) - 
         9*m^4*(11267424000 - 2709462028176*s^2 - 77812064385912*s^4 - 510492085989125*s^6 + 7352589280112756*s^8 + 
           179093574282341930*s^10 + 507225196988283196*s^12 + 110154370666698315*s^14) + 
         6*m^6*(28070582400 + 17798511656448*s^2 + 334361687608008*s^4 - 8733763849663905*s^6 - 377836086526441740*s^8 - 
           1932034181674304278*s^10 - 1038315084906085780*s^12 + 581674389124376535*s^14) + 
         m^8*(-74008080000 + 53455418349696*s^2 + 2496775773871944*s^4 - 504679395094784685*s^6 - 5101211039966306028*s^8 - 
           5097723926718827010*s^10 + 6980092669492518420*s^12 + 3140105197613067115*s^14)) + 
       4*l^42*(m^8*(-440120681431 + 6766230557760*s^2 + 10634422543744*s^4 - 11429167096320*s^6 + 296528494080*s^8) + 
         m^6*(-1802968462955 - 29321583132512*s^2 + 455998945986432*s^4 + 211826303050752*s^6 - 100328878729728*s^8 + 
           1339323310080*s^10) + m^4*(7555221894819 - 458163064192260*s^2 - 338295436272408*s^4 + 2574348922969728*s^6 + 
           556110173732480*s^8 - 135084826610688*s^10 + 978184488960*s^12) + 4*m^2*(2145708895390 - 52228642057950*s^2 - 
           564243461065933*s^4 - 141583258755176*s^6 + 485281874874672*s^8 + 55021674330368*s^10 - 7451882025216*s^12 + 
           28141209600*s^14) + 2*(873796032473 + 8582835581560*s^2 - 44673420163131*s^4 - 230884500559085*s^6 - 
           32548339829765*s^8 + 56345332182240*s^10 + 3252112704192*s^12 - 249189566208*s^14 + 390257280*s^16)) - 
       l^40*(21428873882519 + 104785395027264*s^2 + 1755045215271320*s^4 - 3900301106266760*s^6 - 8683867188384606*s^8 - 
         601278307386720*s^10 + 636771374961792*s^12 + 17519199532032*s^14 - 579989571840*s^16 + 
         m^8*(-630042663621 - 71792494096800*s^2 + 949738577491072*s^4 + 443885073058816*s^6 - 222501109429760*s^8 + 
           3174550151168*s^10) + 4*m^6*(23260747555405 - 702092279062248*s^2 - 655259074422576*s^4 + 4594595143354624*s^6 + 
           1015959150302976*s^8 - 251863342725120*s^10 + 1928545439744*s^12) + 
         4*m^4*(47648330317773 - 1021596771677500*s^2 - 13172780324293074*s^4 - 3508615853268368*s^6 + 11666439679364320*s^8 + 
           1382605449861632*s^10 - 183897874496000*s^12 + 725626474496*s^14) + 
         16*m^2*(3274543594602 + 171732321591142*s^2 - 1323489748704671*s^4 - 5293353735210006*s^6 - 687961391424334*s^8 + 
           1187769686154816*s^10 + 73344412055424*s^12 - 5270436200960*s^14 + 8501382912*s^16)) - 
       2*l^39*(18650674394853 + 114778146076020*s^2 - 737005294446664*s^4 - 7314885877996040*s^6 - 4287565164641508*s^8 + 
         3331775883328320*s^10 + 869223549251328*s^12 - 26879907766272*s^14 - 1319742144000*s^16 + 
         2*m^8*(-5557445969523 + 81128565314400*s^2 + 669173639985024*s^4 - 249486497566720*s^6 - 261468769139200*s^8 + 
           15872750755840*s^10) + 4*m^6*(6093872231185 - 398611138575408*s^2 + 3338609421065376*s^4 + 6461376879003136*s^6 - 
           975169893586944*s^8 - 596704477286400*s^10 + 19285454397440*s^12) + 
         4*m^4*(35897864120829 - 1840909213961380*s^2 - 6171067484085948*s^4 + 19132366571675104*s^6 + 16539273726555200*s^8 - 
           1271321982951424*s^10 - 435284003302400*s^12 + 7256264744960*s^14) + 
         2*m^2*(28694536519005 - 1024188207413296*s^2 - 18352247157082472*s^4 - 20139710560571040*s^6 + 28606034380376608*s^8 + 
           13391877488724992*s^10 - 627847104774144*s^12 - 98573809868800*s^14 + 680110632960*s^16)) + 
       2*l^38*(-2401555002379 - 69954258449420*s^2 + 3311370566629772*s^4 + 7480941114498620*s^6 - 8250322368882338*s^8 - 
         10890843958917540*s^10 - 443384116371048*s^12 + 222863359281792*s^14 + 2365217340480*s^16 + 
         m^8*(31070247602713 - 649483060742460*s^2 - 833859425073768*s^4 + 4750781746934144*s^6 + 1089820557930880*s^8 - 
           273063329461248*s^10 + 2237855283200*s^12) + 2*m^6*(57363754628235 - 1038936707928392*s^2 - 22100420689128612*s^4 - 
           7735215428920352*s^6 + 20063830035888064*s^8 + 2572566772147200*s^10 - 332448129184768*s^12 + 1391530188800*s^14) + 
         m^4*(-20571477337938 + 7251486095985680*s^2 - 53739081480620760*s^4 - 250586868155006680*s^6 - 41038598889807000*s^8 + 
           53494308288913664*s^10 + 3738954256304640*s^12 - 249785399937024*s^14 + 423162547200*s^16) - 
         2*m^2*(17488564612355 - 3352513521305648*s^2 - 17331907024557832*s^4 + 42308839292087192*s^6 + 94370598824661274*s^8 + 
           8125690737623072*s^10 - 6119359634292096*s^12 - 200758552468480*s^14 + 5819482381056*s^16)) + 
       l^37*(76638786341409 + 148071458498600*s^2 + 6240943627192084*s^4 - 13565453090275160*s^6 - 64350981962230960*s^8 - 
         23055293750822040*s^10 + 8867041241835408*s^12 + 1228264226166528*s^14 - 14778464054400*s^16 + 
         152*m^8*(450456743794 - 12024322708215*s^2 + 82616736545414*s^4 + 180380073591136*s^6 - 24144454513440*s^8 - 
           16679392408832*s^10 + 559463820800*s^12) + 76*m^6*(8698616968395 - 258105655482584*s^2 - 1255547120947716*s^4 + 
           3253721216359904*s^6 + 3106003710155200*s^8 - 187576162667520*s^10 - 81737222018048*s^12 + 1391530188800*s^14) + 
         38*m^4*(15565054390035 - 391780075512400*s^2 - 10446094220262912*s^4 - 13965142609403672*s^6 + 16396963002685160*s^8 + 
           8326194632653056*s^10 - 279217172938240*s^12 - 61122516568064*s^14 + 423162547200*s^16) - 
         4*m^2*(-18508932312325 - 2528999746774712*s^2 + 20244653102874456*s^4 + 158507906643496472*s^6 + 
           101234894316609470*s^8 - 63666054467371936*s^10 - 17763010890554496*s^12 + 379844192558080*s^14 + 
           26576502069504*s^16)) + l^36*(118772147610551 + 331852587139672*s^2 - 4258175116827628*s^4 - 54796872961565560*s^6 - 
         73424819463401786*s^8 + 35928878198199720*s^10 + 30202773637811196*s^12 + 748054735158816*s^14 - 
         122665769232480*s^16 + m^8*(-68807008741487 + 810913280018040*s^2 + 45064839037002236*s^4 + 20699573896244448*s^6 - 
           40831347638360640*s^8 - 5651463716944896*s^10 + 706365519866880*s^12 - 3169110417408*s^14) - 
         4*m^6*(-177235914979785 + 6365623544999416*s^2 - 35027141183320332*s^4 - 218465073663007032*s^6 - 
           47592899224239768*s^8 + 44276410971106560*s^10 + 3544377716381184*s^12 - 219869134694400*s^14 + 396138802176*s^16) - 
         4*m^2*(-41481573392459 + 3141625038816656*s^2 + 71671221738780252*s^4 + 173977208499608440*s^6 - 
           151314951760905642*s^8 - 225896106362602552*s^10 - 13703875015162608*s^12 + 3973293660568320*s^14 + 
           55525933385856*s^16) + 2*m^4*(506268740201421 - 28107380140701920*s^2 - 215436296220530172*s^4 + 
           412026676592496072*s^6 + 1111767792660737570*s^8 + 129871339943213472*s^10 - 64995958768160640*s^12 - 
           2603628124929024*s^14 + 66656812619520*s^16)) - 8*l^35*(-2931194250553 - 28087713811126*s^2 + 1908992890907968*s^4 + 
         6280293451369990*s^6 - 4485507773589496*s^8 - 19906520236091055*s^10 - 4398374495211177*s^12 + 749786069669208*s^14 + 
         43736608319400*s^16 + m^8*(48306970334585 - 1003664032765425*s^2 - 7081189033884457*s^4 + 14877583164880104*s^6 + 
           15842206052839920*s^8 - 701884853457408*s^10 - 409413221633280*s^12 + 7130498439168*s^14) + 
         m^2*(-14043856905563 + 4017986856223628*s^2 + 30725206632789866*s^4 - 52751013807066212*s^6 - 340791085600231491*s^8 - 
           138727007440655816*s^10 + 37972925738934096*s^12 + 6082180150421760*s^14 - 42932803191552*s^16) + 
         2*m^6*(14232571564920 - 243814568116270*s^2 - 39842035870151403*s^4 - 66680689181654628*s^6 + 61203515840950788*s^8 + 
           35116642360967040*s^10 - 708785424569856*s^12 - 255726814080000*s^14 + 1782624609792*s^16) - 
         m^4*(50000268601923 - 6223363165110310*s^2 + 34320677491469088*s^4 + 455352837190349058*s^6 + 343538290926329255*s^8 - 
           162061773744782832*s^10 - 51420657657314880*s^12 + 616019247074304*s^14 + 76843203776640*s^16)) + 
       4*l^34*(-39757918260211 + 10421286227696*s^2 - 2681470965826656*s^4 + 7010533406577020*s^6 + 54981245870639801*s^8 + 
         51883771940442900*s^10 - 10985850578324550*s^12 - 5452498974630630*s^14 - 63078872188095*s^16 + 
         2*m^8*(-78420689521676 + 1771741592963100*s^2 - 6619429468574675*s^4 - 58033985817463077*s^6 - 15447793818285245*s^8 + 
           11086428523347424*s^10 + 990727789339840*s^12 - 57400993066752*s^14 + 110923413120*s^16) - 
         2*m^6*(224630783029135 - 7593211433447708*s^2 - 104813534072915910*s^4 + 140622400037030580*s^6 + 
           489672908036681081*s^8 + 72349829509734480*s^10 - 25997939655603648*s^12 - 1251407032778240*s^14 + 
           28700496533376*s^16) + 2*m^4*(-131589376610025 + 3954528269346780*s^2 + 176328345064265721*s^4 + 
           587255586170807502*s^6 - 345179186115388275*s^8 - 653679642999866974*s^10 - 52650476144640940*s^12 + 
           10054175364459712*s^14 + 182512136475360*s^16) + 4*m^2*(1302660778462 - 1077556729693278*s^2 + 
           10845115473573010*s^4 + 140016445019158486*s^6 + 222300620940526398*s^8 - 71437704197927690*s^10 - 
           74594044468700421*s^12 - 2858773700484120*s^14 + 258063289721928*s^16)) + 
       2*l^33*(-112372544278439 + 1466416390304*s^2 + 4063479896962116*s^4 + 52860416475700280*s^6 + 130407655734294098*s^8 - 
         20233078741521480*s^10 - 113163842766434322*s^12 - 13596938258685852*s^14 + 824744278876050*s^16 + 
         2*m^8*(-68868182148254 + 1699473297034200*s^2 - 80579650490529001*s^4 - 156993188100031266*s^6 + 
           118617764159760310*s^8 + 75402564285552832*s^10 - 712479263047040*s^12 - 537418240501248*s^14 + 
           3771396046080*s^16) - 4*m^6*(302336118503195 - 10601163392908216*s^2 + 18573561907746894*s^4 + 
           793044234272205024*s^6 + 675952510263078613*s^8 - 248437138874165040*s^10 - 90039528456015552*s^12 + 
           342421650859520*s^14 + 134354560125312*s^16) - 2*m^4*(443454262378995 - 27639552711862920*s^2 - 
           396066215127725130*s^4 + 267670421037047196*s^6 + 4001901775909887475*s^8 + 1820704403710858060*s^10 - 
           366335726700214760*s^12 - 68688279159481216*s^14 + 185028806093760*s^16) + 
         8*m^2*(91651024394 + 1459324236619524*s^2 + 35756391427974037*s^4 + 159194451814689548*s^6 - 44222488295747406*s^8 - 
           408520981689758432*s^10 - 101280143371013265*s^12 + 11768745193571880*s^14 + 839285640758952*s^16)) + 
       l^32*(-54103115041865 - 93953251886880*s^2 + 19222794404528880*s^4 + 76913606485019280*s^6 - 671784752184852*s^8 - 
         547161064229576160*s^10 - 317161022073687264*s^12 + 30042029576266296*s^14 + 6326312607090765*s^16 + 
         2*m^8*(433466506208325 - 9659102897070000*s^2 - 242895168099960512*s^4 + 246664284363433716*s^6 + 
           1046904047530913095*s^8 + 176668027987068208*s^10 - 51307689107839040*s^12 - 2825170126281216*s^14 + 
           59121116772480*s^16) - 8*m^6*(109983931318665 - 2945187515467320*s^2 + 272739746848162734*s^4 + 
           1148613864687891324*s^6 - 482698331352209053*s^8 - 1135625214170350860*s^10 - 109006974351862488*s^12 + 
           15609137507570560*s^14 + 353146265785152*s^16) + 16*m^2*(-2936039121465 + 2547431653977420*s^2 + 
           25099803436695637*s^4 - 12943262472704874*s^6 - 586762778097600264*s^8 - 595385596609724882*s^10 + 
           78400320746464731*s^12 + 50790322974482250*s^14 + 894471495189669*s^16) - 
         8*m^4*(72291176705655 - 9834168673264740*s^2 + 20907643955627712*s^4 + 1581164360071362720*s^6 + 
           2927909253890863410*s^8 - 620237676307759394*s^10 - 834149859674675345*s^12 - 40589121016008376*s^14 + 
           2511176761587240*s^16)) + 4*l^31*(48953000632951 - 113050310070564*s^2 + 2255303447044256*s^4 - 
         10269147065763800*s^6 - 92628956404315260*s^8 - 194000355558080520*s^10 + 9175540381898352*s^12 + 
         41905780263987312*s^14 + 2008818950599260*s^16 - 4*m^6*(-111275499349885 + 5225274284117784*s^2 + 
           194821006280667756*s^4 - 25071494332926544*s^6 - 1762536893341769236*s^8 - 846390920335610400*s^10 + 
           137326682364486208*s^12 + 29341914881459200*s^14 + 24843633057792*s^16) + 
         2*m^8*(253462017269361 - 5751041457734700*s^2 - 3221391465224584*s^4 + 423736509531086408*s^6 + 
           380661170562604180*s^8 - 120352801540508736*s^10 - 47700512802845440*s^12 - 99374532231168*s^14 + 
           70543041062400*s^16) - 16*m^4*(-22326397952445 + 697459441285180*s^2 + 39221557511309874*s^4 + 
           274141767253170737*s^6 - 7139275719221375*s^8 - 584547035321152798*s^10 - 155206060794383430*s^12 + 
           13541488262367696*s^14 + 1147412370086640*s^16) - 2*m^2*(28262577517641 - 1540858712566016*s^2 + 
           29045815848424288*s^4 + 492512054075350416*s^6 + 1653479294789824772*s^8 - 34524665353505568*s^10 - 
           1086445901882332752*s^12 - 144818854881821120*s^14 + 6010447720783584*s^16)) + 
       2*l^30*(126732022883063 - 340581474190260*s^2 - 4082642433059536*s^4 - 54313199704693160*s^6 - 216732053333429460*s^8 - 
         84301502828023320*s^10 + 407165419682212632*s^12 + 117640726461883452*s^14 - 4423815468530235*s^16 + 
         m^8*(908990395767582 - 20153976754672200*s^2 + 546934040105240112*s^4 + 2566346358735483436*s^6 - 
           911107364996988250*s^8 - 2380802200743456132*s^10 - 249918110415569960*s^12 + 30292847014004352*s^14 + 
           798501487187520*s^16) + 4*m^6*(378732291257995 - 16020717604851624*s^2 - 89097124471744956*s^4 + 
           2782226585790978844*s^6 + 5409577541965360981*s^8 - 877696010916995340*s^10 - 1400879920417577026*s^12 - 
           78020109773186800*s^14 + 3786605876750544*s^16) - 4*m^4*(-238778859202398 + 14335764508689280*s^2 + 
           342836083438171656*s^4 + 393524621718977798*s^6 - 6939550618302968715*s^8 - 7245031731523154632*s^10 + 
           647722212507247710*s^12 + 540182295699172554*s^14 + 11734736358649545*s^16) - 
         2*m^2*(85145368547565 + 5992873306678720*s^2 + 147537742785860048*s^4 + 1094451441551273616*s^6 + 
           679805700391604822*s^8 - 5704221792004985168*s^10 - 3288092514759312792*s^12 + 193804527984971080*s^14 + 
           55018254486691479*s^16)) + 2*l^29*(34477021129638 - 126530226358972*s^2 - 6002512211371796*s^4 - 
         25605531429072920*s^6 - 38631303830264632*s^8 + 470290020783331320*s^10 + 590483797473957168*s^12 - 
         18958432874185212*s^14 - 24397443052046145*s^16 + 2*m^8*(-59523148223804 + 2141294078992500*s^2 + 
           438833992316744844*s^4 + 11925611947442378*s^6 - 3722220274960178695*s^8 - 1811953290714025886*s^10 + 
           262193815535350740*s^12 + 60700917748586688*s^14 + 198773996087520*s^16) + 
         4*m^6*(229546579197405 - 7731524588867384*s^2 + 463569314474309436*s^4 + 4168515717043501876*s^6 + 
           188297470143718683*s^8 - 7949743762781312340*s^10 - 2170654093971782686*s^12 + 157325509234011120*s^14 + 
           15175229437146672*s^16) + 2*m^4*(80475782694351 - 13720952031326080*s^2 - 62167006122831240*s^4 + 
           5530797118013465900*s^6 + 21001116423242890150*s^8 + 814180855163328688*s^10 - 11684703254873892340*s^12 - 
           1653379723359681068*s^14 + 52434153150669810*s^16) - 2*m^2*(31632556589743 + 6324415342149200*s^2 + 
           71138929448017312*s^4 + 124862835659597488*s^6 - 4039307820201280294*s^8 - 8624215621246536272*s^10 - 
           16247900052101544*s^12 + 1464274468689474040*s^14 + 79286783677172409*s^16)) - 
       4*l^27*(41587569614963 - 232834114844630*s^2 - 641034948243886*s^4 - 16036526300168440*s^6 - 80762609892508760*s^8 - 
         117176298686478660*s^10 + 368205848997190032*s^12 + 212902019471238102*s^14 - 3952739054283885*s^16 + 
         m^4*(378278809341657 - 16510871165949400*s^2 - 537426608831552784*s^4 - 2210458809368544156*s^6 + 
           24013760196641752530*s^8 + 49164929245283589616*s^10 + 1635222449252123560*s^12 - 7298369060386798420*s^14 - 
           427779236260455075*s^16) + 2*m^8*(410576985019556 - 9668582332248510*s^2 + 222396013792001806*s^4 + 
           2234282009908407015*s^6 + 131499135959277535*s^8 - 4035177648075545045*s^10 - 1115095963482696935*s^12 + 
           72205994598495336*s^14 + 7607633156053080*s^16) + 2*m^6*(118586216445240 - 9807171984934568*s^2 - 
           236677057543087932*s^4 + 4857594148010464428*s^6 + 18489524466500148913*s^8 + 1090306114808787780*s^10 - 
           9397894607619116658*s^12 - 1374633454444483720*s^14 + 36102997299247668*s^16) - 
         m^2*(116417057422315 + 2795185133854400*s^2 + 83066997430875096*s^4 + 843305266182103312*s^6 + 
           1826676964466166726*s^8 - 9868360653194556016*s^10 - 11411418645875602368*s^12 + 1243533755636040*s^14 + 
           385993117882145835*s^16)) - 4*l^26*(13146148371776 - 120959172804544*s^2 - 452008796767370*s^4 - 
         3605257935626030*s^6 - 11928605038275400*s^8 + 197277540986511360*s^10 + 512105338848105816*s^12 + 
         25903306828443606*s^14 - 44907782096908395*s^16 + m^8*(363538765203881 - 7893505208523240*s^2 + 
           728182877048766956*s^4 + 1159717356965851038*s^6 - 12516396671222398475*s^8 - 12781570375409865836*s^10 + 
           730524160916364550*s^12 + 844684838991156726*s^14 + 22198110913826535*s^16) + 
         m^4*(84737611800993 - 3893760585775580*s^2 - 24646955055131412*s^4 + 4852120520614577604*s^6 + 
           34666550770781437625*s^8 + 13629659243196441644*s^10 - 38573724060978589330*s^12 - 11623537598943702668*s^14 + 
           156825825530354325*s^16) - 2*m^2*(30239793201136 + 621484020369356*s^2 + 10140861259396814*s^4 + 
           26286113732825608*s^6 - 1713773833148390739*s^8 - 7186570580113285544*s^10 - 1416907219601231016*s^12 + 
           2511481307643489540*s^14 + 289508194116540792*s^16) + m^6*(144251325074775 - 10780209526024208*s^2 + 
           761154263342801208*s^4 + 13940986083825248808*s^6 + 9673826681488069912*s^8 - 52555936770277747320*s^10 - 
           30258369629274719196*s^12 + 833745019711311800*s^14 + 422342419495578363*s^16)) + 
       l^28*(-137309426707747 + 571431341943112*s^2 - 3598403984510332*s^4 + 44071707778971440*s^6 + 309389693443673308*s^8 + 
         1357602283943983920*s^10 + 236223898859230392*s^12 - 617395445093393928*s^14 - 66147473075904405*s^16 + 
         m^8*(-2679029107374374 + 65273803896466320*s^2 + 617555617888575272*s^4 - 11819612775320279816*s^6 - 
           22957762718060049310*s^8 + 3292465914558558792*s^10 + 5675487828018996700*s^12 + 339295998007231776*s^14 - 
           14367557251309920*s^16) + 8*m^6*(-19232062821765 + 5072880125889544*s^2 + 673820501662651092*s^4 + 
           1025292594046520972*s^6 - 12144476855314516279*s^8 - 12522268334790230580*s^10 + 870555248312187982*s^12 + 
           866880738141023140*s^14 + 21205999875451986*s^16) + 4*m^2*(71428917742889 - 387025149063896*s^2 + 
           55270353433774296*s^4 + 872689135143198320*s^6 + 5711404289583884438*s^8 + 2241251047607714384*s^10 - 
           7589712002211123852*s^12 - 2210455463424077480*s^14 + 50154750076020987*s^16) + 
         2*m^4*(-706088421595635 + 22189710392059840*s^2 + 1136708085542724936*s^4 + 15230036527955447960*s^6 + 
           10827709638822038600*s^8 - 63826266705300960208*s^10 - 36817727124368314260*s^12 + 1445613956975195448*s^14 + 
           551991218863726035*s^16)) + 12*l^16*(-81*(-276068 - 319352480*s^2 + 12105252160*s^4 - 152955900320*s^6 + 
           588872177572*s^8 - 3063077703920*s^10 + 11898997494016*s^12 + 61156866585016*s^14 + 138676831829475*s^16) - 
         54*m^2*(-239514360 + 22349435664*s^2 - 521439310102*s^4 - 146192035572*s^6 - 18337691874423*s^8 + 
           512529783203492*s^10 + 5137668110628688*s^12 + 18562061395200280*s^14 + 3954221436943189*s^16) + 
         4*m^8*(-88968883923 + 3910138492320*s^2 + 48695402933541*s^4 - 21502515750937137*s^6 - 611035115064188420*s^8 - 
           1153427061495009431*s^10 + 3178378311865447865*s^12 + 3415808956813044210*s^14 + 234265776477721826*s^16) + 
         4*m^4*(-47136332754 + 2842123528800*s^2 - 7006849748523*s^4 + 229477667701869*s^6 - 20693001537656090*s^8 - 
           327470141807281321*s^10 - 1847637011001463030*s^12 - 1046663082697543328*s^14 + 641888229085461045*s^16) + 
         4*m^6*(127616726340 - 6199920666936*s^2 + 137101415245803*s^4 - 7498452277621872*s^6 - 253030313432485403*s^8 - 
           2526538352678566230*s^10 - 2669569922002527301*s^12 + 3789203707389051550*s^14 + 1707904478406522105*s^16)) - 
       6*l^15*(243*(43680 - 11155200*s^2 + 1290111040*s^4 - 14137737600*s^6 + 175977862864*s^8 + 765050574720*s^10 + 
           7015884792568*s^12 + 29991268486068*s^14 + 14322949560295*s^16) - 
         54*m^2*(25099200 - 9459483840*s^2 + 93375440688*s^4 - 5802617916576*s^6 - 97858238114498*s^8 - 1048357197028528*s^10 - 
           6099830263477032*s^12 - 6799973706905320*s^14 + 10425355869650829*s^16) - 
         72*m^4*(-403409160 + 45625129200*s^2 - 3146960213568*s^4 - 109742244607803*s^6 - 2184860850240885*s^8 - 
           19467097812525858*s^10 - 35229507259754770*s^12 + 126199490840494631*s^14 + 95408201197988390*s^16) - 
         4*m^6*(18807616800 - 1542467072160*s^2 - 226232434426248*s^4 - 14783495570187948*s^6 - 269401717142757387*s^8 - 
           822023453820715740*s^10 + 5782981450701445358*s^12 + 10413869614664610200*s^14 + 1329601714479484047*s^16) + 
         2*m^8*(23764875120 - 1638171280800*s^2 + 221756591994192*s^4 + 61499578996564326*s^6 + 456098993116434225*s^8 - 
           5106150887218951482*s^10 - 17283260100919774280*s^12 - 5318406857917936188*s^14 + 1851228459148718125*s^16)) + 
       2*l^23*(11486312212107 - 171979236055748*s^2 + 945928372832216*s^4 - 3708324593669080*s^6 + 19231322010335044*s^8 + 
         138331912892586480*s^10 + 826242229522141656*s^12 + 167599919508590436*s^14 - 168583937548460355*s^16 - 
         4*m^4*(-54177490636017 + 740176479900820*s^2 - 28055851805578164*s^4 - 1140351318382083522*s^6 - 
           12805237201162214600*s^8 - 13147817458673501204*s^10 + 31283900816852061280*s^12 + 18632565770006991206*s^14 + 
           247455030693342375*s^16) + 2*m^8*(427715685063299 - 10871879533322040*s^2 + 528988222245582448*s^4 + 
           2542610185541431002*s^6 - 20687286449904822055*s^8 - 41144601594325214074*s^10 - 2908196558763924820*s^12 + 
           5254162074668994948*s^14 + 339711644024271429*s^16) + 4*m^6*(-93452334258225 + 530384313426944*s^2 + 
           153392851752795072*s^4 + 5195443079771387412*s^6 + 9682207327580418025*s^8 - 42768534115810689060*s^10 - 
           48120582260492865270*s^12 - 1918376435990555320*s^14 + 1313540518667248737*s^16) - 
         2*m^2*(42994809013937 - 512508447744080*s^2 + 3714640436034744*s^4 - 82486331816418400*s^6 - 1542956255910903570*s^8 - 
           10622620374511798064*s^10 - 6139911400600439544*s^12 + 8495255002727715960*s^14 + 1939735027155615831*s^16)) + 
       l^24*(58619286692371 - 516251870273728*s^2 + 1163379443400104*s^4 - 25784037366274200*s^6 - 79458342258786202*s^8 - 
         372314788424290560*s^10 + 1288390272822280896*s^12 + 1466123006883698376*s^14 + 12633745120740495*s^16 + 
         4*m^6*(-147903635169025 - 1723581124474040*s^2 - 322146424986729048*s^4 + 8133557456889197592*s^6 + 
           59088471511646923210*s^8 + 24138202183565238240*s^10 - 59719374631354647540*s^12 - 18518812848787591720*s^14 + 
           137489649432019947*s^16) - 8*m^2*(32265741892108 + 109614487606972*s^2 + 13262944638639406*s^4 + 
           136242669363154348*s^6 + 560398747123731855*s^8 - 4053920116769757256*s^10 - 9266662005649005786*s^12 - 
           896420233065274260*s^14 + 651308500605550104*s^16) + m^8*(2318669263706945 - 59403977083948800*s^2 + 
           1236955826122914736*s^4 + 29085424598322696744*s^6 + 20785550947268915890*s^8 - 103935988907392879328*s^10 - 
           60418316866645564040*s^12 + 1099917195456159576*s^14 + 794957895072305493*s^16) - 
         4*m^4*(-200229674228499 + 6150202071230500*s^2 + 173981556945069294*s^4 + 1314445814181464028*s^6 - 
           20223545646607608600*s^8 - 77834712463958698904*s^10 - 17967141654969965270*s^12 + 23378763224426019416*s^14 + 
           2922586396133797575*s^16)) + l^25*(47035036865011 - 218764718691104*s^2 + 275267975660932*s^4 - 
         26804986746377160*s^6 - 135533232343744880*s^8 - 1078151095320180480*s^10 - 612380692480385832*s^12 + 
         1138187772114427128*s^14 + 235744598324965185*s^16 + 8*m^2*(-13672794918194 - 259781090150648*s^2 - 
           15131021959801518*s^4 - 224911042572333536*s^6 - 2176121412572570007*s^8 - 2425735908770501192*s^10 + 
           6473132664873351222*s^12 + 3729256335202238220*s^14 + 824366013116526*s^16) + 
         2*m^8*(557111894783594 - 15402020918043600*s^2 - 665094869456594956*s^4 + 10003195850260788252*s^6 + 
           38100310634088358405*s^8 + 2907971176646303416*s^10 - 18308107863751503950*s^12 - 2752857692423863596*s^14 + 
           61998297554824410*s^16) - 4*m^6*(79244301379175 - 167262218942624*s^2 + 1030097721109843944*s^4 + 
           4492567294324600344*s^6 - 41049142143286005284*s^8 - 81651982888748566200*s^10 - 4361559833599222788*s^12 + 
           11131266245724630800*s^14 + 688214423105965899*s^16) - 2*m^4*(-328598084065881 + 13085516167671880*s^2 + 
           588420076162259448*s^4 + 11755753123575954504*s^6 + 22307339497587877630*s^8 - 106658767984073847896*s^10 - 
           120088551608252970440*s^12 - 2901376248541371208*s^14 + 3588420809013436575*s^16)) + 
       4*l^18*(m^4*(-11505936428928 + 325048559573520*s^2 - 3893947093390590*s^4 + 154836927659760600*s^6 + 
           1894646520911721775*s^8 + 18094511366328802952*s^10 + 21044762631691879910*s^12 - 31357577325135920372*s^14 - 
           14141501443763739675*s^16) + m^6*(33010476797520 - 1021449971890152*s^2 + 27448670716807788*s^4 + 
           682180258382219568*s^6 + 13942108714364719234*s^8 + 28064947261629116760*s^10 - 79298081129441143572*s^12 - 
           86890394574006279880*s^14 - 5519561798034706482*s^16) + 27*(-1492896728 + 123405643936*s^2 - 1865673085820*s^4 + 
           14484056043280*s^6 - 70485684352917*s^8 + 365558114148500*s^10 + 333237272230298*s^12 + 4101258347734428*s^14 + 
           597121669063315*s^16) - 6*m^2*(-277662698856 + 9120433486428*s^2 - 126659116395912*s^4 + 920393481920652*s^6 - 
           18494294147171401*s^8 - 108390391654521908*s^10 - 731887044483613566*s^12 - 452683623673351700*s^14 + 
           321097953043707231*s^16) + m^8*(-29958844425876 + 950037807016080*s^2 - 6921547877326014*s^4 + 
           1710144166585579392*s^6 + 6933516248118217525*s^8 - 35210752761660407144*s^10 - 71728200174530619290*s^12 - 
           11039123596069412964*s^14 + 3657940205379225315*s^16)) - 2*l^22*(1806545844113 + 28344168312740*s^2 - 
         443538017919660*s^4 - 1557158035088620*s^6 - 27514284304606486*s^8 - 148643102305405020*s^10 - 
         273164299516788144*s^12 + 521051252877565836*s^14 + 205374481898835105*s^16 + 
         m^8*(-208642713525217 + 5196850071171420*s^2 - 512222449245599704*s^4 + 7920076812859520300*s^6 + 
           60562368707047958640*s^8 + 26111756208595563500*s^10 - 57258588520568254580*s^12 - 18200712026086249356*s^14 + 
           52479554319922791*s^16) + 2*m^2*(7086042078185 - 385773551655408*s^2 - 5754686820421384*s^4 - 
           156534313331721160*s^6 - 1309225438823539804*s^8 - 3216608307772131456*s^10 + 10486020752738343552*s^12 + 
           12097750627122586120*s^14 + 465174566373201375*s^16) - 2*m^6*(-95241258576305 + 1640705067584152*s^2 + 
           297113391480763356*s^4 + 2977550158043319896*s^6 - 33672868350928679444*s^8 - 127325291086039988400*s^10 - 
           32467124949463155968*s^12 + 34576171497885839480*s^14 + 4550178006521562339*s^16) - 
         2*m^4*(14441116566063 + 969061534696920*s^2 + 101262392874456252*s^4 + 1819794042736638704*s^6 + 
           6971399476988537085*s^8 - 43378166337981305004*s^10 - 93569888718463817330*s^12 - 12125528971551379000*s^14 + 
           5670604255670603775*s^16)) - 8*l^19*(-9*(-16287239465 + 593697565912*s^2 - 7170317233658*s^4 + 38403276207730*s^6 - 
           302029570046316*s^8 + 131008404452975*s^10 - 2266399113667865*s^12 + 5947045291150415*s^14 + 
           4898055641683570*s^16) - 2*m^2*(1335819523302 - 38433275824014*s^2 + 241350875351535*s^4 - 8303540801120838*s^6 - 
           24180759934553309*s^8 - 129797244631523320*s^10 + 1028857088623770228*s^12 + 2292620038475735510*s^14 + 
           240180698768944461*s^16) + m^8*(39625371318447 - 1165143829736025*s^2 + 34117814779889235*s^4 - 
           729272505892476451*s^6 - 11300428519935976060*s^8 - 11298214434291607688*s^10 + 22816953275589831660*s^12 + 
           13952555980913943666*s^14 + 343674290656554438*s^16) + 2*m^4*(6524894819727 - 136537769648205*s^2 + 
           5591765744612964*s^4 + 36791867290450348*s^6 + 222892131066689900*s^8 - 4447890315662850616*s^10 - 
           17212244983616652785*s^12 - 5168745819607914922*s^14 + 2287997283099718125*s^16) + 
         m^6*(-36276973286580 + 959216034981924*s^2 + 6349983441270210*s^4 + 232154043749289740*s^6 - 6927469332097978473*s^8 - 
           46926126245681279040*s^10 - 26895143890668413960*s^12 + 27329928286381918320*s^14 + 6976277990456971833*s^16)) - 
       l^20*(4340036178459 - 86308545290184*s^2 + 801796371000372*s^4 - 3821102455346280*s^6 + 28577356927379298*s^8 + 
         42589220947107480*s^10 + 528323721166354452*s^12 + 330648640668642552*s^14 - 329105284684348005*s^16 - 
         4*m^2*(10788568161273 - 244054331848800*s^2 + 1422441072035124*s^4 - 46528181274189240*s^6 - 409107119968049224*s^8 - 
           3196127810310416264*s^10 - 4346507078297224836*s^12 + 7079222575022719240*s^14 + 3155154973731048567*s^16) - 
         2*m^4*(-78421926825693 + 1539465031687680*s^2 - 63860809113423756*s^4 - 1223214334811557504*s^6 - 
           15686750696292314530*s^8 - 34407143807670533424*s^10 + 102302508642509027380*s^12 + 115183543093238834168*s^14 + 
           6371379365392025775*s^16) + 4*m^6*(-92771548996365 + 2037583380797208*s^2 + 71437674555558324*s^4 + 
           3174654158085291824*s^6 + 12908986530653322826*s^8 - 70392764991626081880*s^10 - 147475478544642843620*s^12 - 
           21483887872475495800*s^14 + 8076160350384852843*s^16) + m^8*(528406092079371 - 14804056861731000*s^2 + 
           571271025616603332*s^4 + 7480209821510115896*s^6 - 67964067095365237710*s^8 - 255608325976326056872*s^10 - 
           68453293206519094700*s^12 + 64609282803078822744*s^14 + 8767068579142851051*s^16)) + 
       l^17*(-81*(81425568 - 32763333120*s^2 + 682948961760*s^4 - 7488023038080*s^6 + 20363288109196*s^8 - 
           265783218212560*s^10 - 303967513921580*s^12 - 1415703218012640*s^14 + 1913949205783165*s^16) - 
         72*m^2*(-18429374880 + 800503602552*s^2 - 19583579297310*s^4 - 90111993773688*s^6 - 3853711174588303*s^8 - 
           16558484090081000*s^10 - 49658898697645164*s^12 + 164058811817819020*s^14 + 133610810676869487*s^16) - 
         8*m^4*(1656296013168 - 66492889158960*s^2 - 440644466040381*s^4 - 48361817188619064*s^6 - 396487703936409805*s^8 - 
           1519456066671585872*s^10 + 10826009900497791730*s^12 + 21082880915926784966*s^14 + 2536573675842571725*s^16) + 
         8*m^6*(4661672050800 - 173144644303032*s^2 + 8386297629591330*s^4 + 150561142082084700*s^6 + 1157360752131100903*s^8 - 
           15054789777359109780*s^10 - 53676943156098232692*s^12 - 16367196045121082920*s^14 + 6282719163294280389*s^16) + 
         2*m^8*(-14635467512424 + 522896490066240*s^2 + 9241113771112590*s^4 + 874234304881004664*s^6 - 
           14134906441106765945*s^8 - 93951502032441742928*s^10 - 53026981496982739640*s^12 + 50261753306354243112*s^14 + 
           13076804022649330089*s^16)) + l^21*(-8395179274799 + 86556410122072*s^2 - 426026732009916*s^4 + 
         4687045097372680*s^6 + 2385036345179776*s^8 + 47938906661487720*s^10 - 453179941515661008*s^12 - 
         1224243240805503528*s^14 - 65798689815159705*s^16 + 4*m^6*(35732046130325 - 429021249407560*s^2 + 
           25096951430370804*s^4 - 3281139202773703496*s^6 - 43653357362479247584*s^8 - 44419446760403486640*s^10 + 
           95386174651942084592*s^12 + 57973739087282161600*s^14 + 1190320900031252817*s^16) + 
         4*m^2*(10819551265259 - 82169380356744*s^2 + 3822837534467736*s^4 + 31655119603770248*s^6 + 4229121238567784*s^8 - 
           3182882695466631056*s^10 - 13802600089286369844*s^12 - 3904575189440642840*s^14 + 2228717508246572853*s^16) - 
         2*m^8*(204273313353520 - 5619681301126860*s^2 + 128333463450758064*s^4 + 10831104225294003652*s^6 + 
           20729944882835574885*s^8 - 84229017488909114324*s^10 - 95093414457664138750*s^12 - 4761283600125011268*s^14 + 
           2426677297022532330*s^16) + 2*m^4*(-65421992824107 + 2200594364165040*s^2 + 37002355449401904*s^4 - 
           103349628942864016*s^6 - 16928721113292257710*s^8 - 114063298519276787496*s^10 - 66224863199241102800*s^12 + 
           75314147455922822912*s^14 + 18559837685190988575*s^16))))/(l^15*(1 + l)^15*(-12 + l + l^2)*(-6 + l + l^2)*
      (-2 + l + l^2)^3*(-63 + 4*l + 4*l^2)*(-35 + 4*l + 4*l^2)*(-15 + 4*l + 4*l^2)^3*(-3 + 4*l + 4*l^2)^7) - 
    (4*c^9*m*s^2*(95256576*l^63 + 2976768*l^64 + 536228220528000000*m^8*s^16 + 2085331968720000000*l*m^8*s^16 - 
       768*l^62*(-1703917 + 95920*m^2 + 191840*s^2) - 23808*l^61*(-401581 + 95920*m^2 + 191840*s^2) + 
       1536*l^59*(-23091097 + 7605000*m^4 - 273961240*s^2 + 50416080*s^4 + 140*m^2*(-978433 + 502944*s^2)) + 
       384*l^60*(85869919 + 1014000*m^4 - 157451312*s^2 + 6722144*s^4 + 8*m^2*(-9840707 + 1173536*s^2)) - 
       1013280840000*l^2*m^6*s^14*(1270080*s^2 + m^2*(2540160 + 3826343*s^2)) - 472864392000*l^3*m^6*s^14*
        (10584000*s^2 + m^2*(21168000 + 70057117*s^2)) - 96*l^58*(9402315527 + 7082880*m^6 + 13739392544*s^2 - 
         10296670688*s^4 + 220012800*s^6 + 240*m^4*(-6485317 + 857696*s^2) + 
         16*m^2*(429356017 - 897964816*s^2 + 39606560*s^4)) - 2784*l^57*(1383166979 + 7082880*m^6 - 825979936*s^2 - 
         2364540768*s^4 + 220012800*s^6 + 240*m^4*(-1499817 + 857696*s^2) + 16*m^2*(-25811873 - 205578576*s^2 + 
           39606560*s^4)) - 259815600*l^4*m^4*s^12*(-4000752000*s^4 - 720*m^2*(264600 + 31222800*s^2 + 51277139*s^4) + 
         m^4*(-19241712000 - 73839080160*s^2 + 127303972801*s^4)) + 5773680*l^5*m^4*s^12*
        (700131600000*s^4 + 15120*m^2*(2205000 + 260190000*s^2 + 923531521*s^4) + 
         m^4*(3367299600000 + 27927593195040*s^2 + 27157418776003*s^4)) + 
       4*l^56*(-1025819887305 + 92414720*m^8 + 9906194806976*s^2 + 4768524763520*s^4 - 1883637265920*s^6 + 22942011904*s^8 + 
         65280*m^6*(-933491 + 137248*s^2) + 192*m^4*(3893923613 - 9175836880*s^2 + 429858464*s^4) + 
         32*m^2*(154784293859 + 204578631008*s^2 - 169478696800*s^4 + 3713583360*s^6)) + 
       16*l^55*(1804451710629 + 646903040*m^8 + 9500376877760*s^2 - 2634591318016*s^4 - 3002388426240*s^6 + 160594083328*s^8 + 
         456960*m^6*(-216089 + 137248*s^2) + 10752*m^4*(-32629049 - 260872430*s^2 + 53732308*s^4) + 
         160*m^2*(29688677743 - 24161703104*s^2 - 53955173216*s^4 + 5199016704*s^6)) + 
       2916*l^7*m^2*s^10*(-420078960000000*s^6 - 28576800*m^2*s^2*(4410000 + 202860000*s^2 + 796206287*s^4) - 
         432*m^4*(583443000000 + 35046959179050*s^2 + 296875205127900*s^4 + 307658180374523*s^6) + 
         m^6*(-6637247568000000 - 109631099952309600*s^2 - 265816667843587872*s^4 + 8641745312291377*s^6)) + 
       43740*l^6*m^2*s^10*(-7201353600000*s^6 - 4082400*m^2*s^2*(529200 + 24343200*s^2 + 45159133*s^4) + 
         1296*m^4*(-3333960000 - 192710494950*s^2 - 804604244100*s^4 + 1393170198101*s^6) + 
         m^6*(-113781386880000 - 890098839295200*s^2 + 3611097153477792*s^4 + 10038090666778757*s^6)) - 
       l^54*(-140766622282707 - 109773863926112*s^2 + 599159541218176*s^4 + 129066675532800*s^6 - 30438669031936*s^8 + 
         222051950592*s^10 + 256*m^8*(-482606159 + 78273312*s^2) + 1536*m^6*(2965004353 - 7743621584*s^2 + 387689376*s^4) + 
         192*m^4*(458852486353 + 624782198752*s^2 - 570411293984*s^4 + 13039163136*s^6) + 
         16*m^2*(-3430433247691 + 52870023307328*s^2 + 23058900037760*s^4 - 9858915746304*s^6 + 122359027200*s^8)) - 
       9*l^53*(-22947557286145 + 141662412245472*s^2 + 238217585452672*s^4 - 37740506649600*s^6 - 20654610431488*s^8 + 
         666155851776*s^10 + 4864*m^8*(-17681783 + 12358944*s^2) + 1536*m^6*(-609452681 - 5265101552*s^2 + 1163068128*s^4) + 
         192*m^4*(188757108619 - 186813895904*s^2 - 387269812832*s^4 + 39117489408*s^6) + 
         16*m^2*(4426950382671 + 20716856967872*s^2 - 6908860009600*s^4 - 6701073741312*s^6 + 367077081600*s^8)) - 
       243*l^8*s^8*(-108020304000000*s^8 - 2449440000*m^2*s^4*(88200 + 1940400*s^2 + 4337903*s^4) + 
         2449440*m^4*(-2861600 - 558208000*s^2 - 13062017700*s^4 - 60734673400*s^6 + 106237020627*s^8) + 
         432*m^6*(-2582707680000 - 104868928206000*s^2 - 808714807982460*s^4 + 3363281510265720*s^6 + 10256360743987289*s^8) + 
         m^8*(-10828627399296000 - 170016804661536000*s^2 + 1246911221826593280*s^4 + 8861495682805017696*s^6 + 
           6280415359620930959*s^8)) - 81*l^9*s^8*(-1260236880000000*s^8 - 3429216000*m^2*s^4*
          (735000 + 16170000*s^2 + 74320117*s^4) - 163296*m^4*(500780000 + 97686400000*s^2 + 2526329927100*s^4 + 
           21690502006600*s^6 + 24633421938721*s^8) + 432*m^6*(-30131589600000 - 1405271312247600*s^2 - 20352158631010728*s^4 - 
           52859736197156304*s^6 + 1513378095496133*s^8) + m^8*(-126333986325120000 - 4051691684346297600*s^2 - 
           19462781556396530496*s^4 + 1307558674508658912*s^6 + 27638828888199635573*s^8)) + 
       3*l^51*(-760227335138755 - 2087635466773584*s^2 + 6059905356345568*s^4 + 4744546469644800*s^6 - 466520343976960*s^8 - 
         133551528341504*s^10 + 2583183482880*s^12 + 46592*m^8*(-27912271 - 260081752*s^2 + 61637840*s^4) + 
         69888*m^6*(2241201603 - 2545549184*s^2 - 5145173984*s^4 + 548094720*s^6) + 
         4368*m^4*(192584617155 + 1014487242304*s^2 - 380444825856*s^4 - 347240053248*s^6 + 19707470336*s^8) + 
         728*m^2*(-1433815567839 + 12026060826592*s^2 + 18676454207360*s^4 - 3238194008064*s^6 - 1629227123200*s^8 + 
           53410078720*s^10)) + 3*l^52*(-131818844800025 - 1775102419280760*s^2 - 401429872390672*s^4 + 1399340101620480*s^6 + 
         154898683960576*s^8 - 22789727315968*s^10 + 99353210880*s^12 + 128*m^8*(5629018927 - 16086601136*s^2 + 
           862929760*s^4) + 384*m^6*(111140959767 + 159407740384*s^2 - 159301439456*s^4 + 3836663040*s^6) + 
         24*m^4*(-3294637776519 + 54749326854976*s^2 + 23302010008704*s^4 - 10723588127232*s^6 + 137952292352*s^8) + 
         4*m^2*(-221887802410095 - 121643629558880*s^2 + 1010406208081280*s^4 + 202682180373504*s^6 - 50314760512000*s^8 + 
           373870551040*s^10)) + 81*l^10*s^6*(-612360000*s^6*(151200 + 1512000*s^2 + 4703303*s^4) + 
         24494400*m^2*s^2*(-1226400 - 80472000*s^2 - 1002677350*s^4 - 5295391300*s^6 + 9499183407*s^8) + 
         13608*m^4*(-4415040000 - 392929606520*s^2 - 7477276537600*s^4 - 53094884578680*s^6 + 231959176526480*s^8 + 
           812437928593593*s^10) + 36*m^6*(-59896972800000 - 2286013336286400*s^2 - 25864561446484320*s^4 + 
           226499152975055334*s^6 + 1732369053103521732*s^8 + 1292698570092676345*s^10) + 
         m^8*(-8375791495680000 - 296371061728539840*s^2 + 3621854070261181440*s^4 + 53293953620466618264*s^6 + 
           93074297046672696840*s^8 + 10804414409495501635*s^10)) + 
       9*l^11*s^6*(-2571912000*s^6*(1260000 + 12600000*s^2 + 77365117*s^4) - 4898880*m^2*s^2*(214620000 + 14082600000*s^2 + 
           215548007850*s^4 + 1808441852700*s^6 + 2372843378761*s^8) + 40824*m^4*(-51508800000 - 4740221485496*s^2 - 
           117673915636480*s^4 - 1406014352719104*s^6 - 4023630503155936*s^8 + 91090299461193*s^10) + 
         108*m^6*(-698798016000000 - 36059140543446720*s^2 - 739159503635218176*s^4 - 3703525616587198158*s^6 + 
           105241273781262732*s^8 + 5704692115423741747*s^10) + m^8*(-293152702348800000 - 20214385444332588096*s^2 - 
           187509241603527306624*s^4 + 13120369554595673592*s^6 + 1232213496931528217352*s^8 + 662321277411679439723*s^10)) - 
       l^50*(3429196071065277 - 18169022194877240*s^2 - 70951592997572676*s^4 - 6838525393302048*s^6 + 15566007001108928*s^8 + 
         940849394226176*s^10 - 85067885810688*s^12 + 206496964608*s^14 + 32*m^8*(1818508151885 + 2720858267488*s^2 - 
           2959218408608*s^4 + 75653622528*s^6) + 48*m^6*(-8427634199581 + 125970471072192*s^2 + 53588918178176*s^4 - 
           26355358711296*s^6 + 355735001600*s^8) + 6*m^4*(-1740738898872775 - 1004912085023712*s^2 + 9285399727332736*s^4 + 
           1831157697586176*s^6 - 474242592420352*s^8 + 3652440580096*s^10) + 
         4*m^2*(-2271127774359655 - 25031363105549688*s^2 - 4460775107010704*s^4 + 19964804966941440*s^6 + 
           2147655469564160*s^8 - 321077856167936*s^10 + 1430938595328*s^12)) - 
       5*l^49*(-530210155462599 - 16388410226589472*s^2 - 15655123721792004*s^4 + 23687476821656160*s^6 + 
         10167629942102464*s^8 - 619547654632448*s^10 - 95983534986240*s^12 + 1032484823040*s^14 + 
         32*m^8*(1341785268973 - 1671934179424*s^2 - 3353643425440*s^4 + 378268112640*s^6) + 
         48*m^6*(13009569432631 + 83068221116352*s^2 - 33300692302208*s^4 - 30028489735680*s^6 + 1778675008000*s^8) + 
         6*m^4*(-430493822994839 + 3739759692687264*s^2 + 6057262307315072*s^4 - 1082241889625088*s^6 - 541965565514240*s^8 + 
           18262202900480*s^10) + 16*m^2*(-512137819580921 - 1311149730731742*s^2 + 4341607128678380*s^4 + 
           3268531126009536*s^6 - 317623726337600*s^8 - 91502101035520*s^10 + 1788673244160*s^12)) + 
       l^13*s^4*(3674160*s^4*(772632000 + 17357760000*s^2 + 216417846600*s^4 + 1515061746000*s^6 + 2600662474711*s^8) + 
         m^8*(245465711124480000 + 50561838809299319040*s^2 + 1003154980794827924448*s^4 + 91525298723923205232*s^6 - 
           22558617714219065089740*s^8 - 29274497596330974982152*s^10 - 3414942824723809104203*s^12) - 
         1224720*m^2*(-82856000 - 18983328000*s^2 - 629138243784*s^4 - 12100853178320*s^6 - 108333417049848*s^8 - 
           357693221582832*s^10 + 4268535619091*s^12) - 10206*m^4*(-1695294720000 - 114026754188160*s^2 - 
           3718861580938688*s^4 - 50546777544384640*s^6 - 263590016162203668*s^8 - 9992241878380312*s^10 + 
           458822064107325185*s^12) - 108*m^6*(-1611470518560000 - 147403084007692800*s^2 - 3855322604358499680*s^4 - 
           33653626839934193988*s^6 - 1010755346019668496*s^8 + 244317439660376729880*s^10 + 135530081464495254547*s^12)) + 
       3*l^12*s^4*(-7873200*s^4*(-30905280 - 694310400*s^2 - 5908407240*s^4 - 33119403600*s^6 + 64023261019*s^8) - 
         174960*m^2*(-49713600 - 11389996800*s^2 - 337357669560*s^4 - 4627634161200*s^6 - 24764156790420*s^8 + 
           122106262316520*s^10 + 539380883364961*s^12) - 1458*m^4*(-1017176832000 - 58785986102400*s^2 - 
           1345331698768464*s^4 - 8375552048680320*s^6 + 107062709624228124*s^8 + 900515556326367816*s^10 + 
           724321942265568373*s^12) - 324*m^6*(-46042014816000 - 2656195001280000*s^2 - 30070256053216320*s^4 + 
           707698585762636284*s^6 + 9996968778381957984*s^8 + 18578916672698702328*s^10 + 2136951037898356427*s^12) + 
         m^8*(21039918096384000 + 2376453254332780800*s^2 - 48437905315221268992*s^4 - 1501691839830911428848*s^6 - 
           5121907284623587152804*s^8 - 1384744272558134964696*s^10 + 1833092472111382825391*s^12)) + 
       l^48*(18589556609485779 + 101167291754267144*s^2 - 234139506516791740*s^4 - 449021151016245816*s^6 - 
         23905302607884824*s^8 + 32116406675225856*s^10 + 1076530364941824*s^12 - 54563661195264*s^14 + 57405516800*s^16 + 
         4*m^8*(-56058004009537 + 718360791347904*s^2 + 307488156868992*s^4 - 160507171579392*s^6 + 2294157836800*s^8) + 
         12*m^6*(-1139573742888875 - 860510703953888*s^2 + 7082224824138624*s^4 + 1413171752328192*s^6 - 378176357952000*s^8 + 
           3056612761600*s^10) + 6*m^4*(-4954716622822325 - 70278563531152136*s^2 - 13815211898564720*s^4 + 
           58824283786941696*s^6 + 6467916229494528*s^8 - 971200190650368*s^10 + 4498108108800*s^12) + 
         4*m^2*(12645911469283393 - 87341453521461920*s^2 - 324745081921772828*s^4 - 30896457679193952*s^6 + 
           69053070382739520*s^8 + 4316226388251648*s^10 - 379826828135424*s^12 + 947466854400*s^14)) + 
       2*l^47*(12577227412178343 - 65876759855165392*s^2 - 506728873613553240*s^4 - 253952656354029792*s^6 + 
         203725590837846112*s^8 + 51655715994698752*s^10 - 1836690145370112*s^12 - 148846371053568*s^14 + 688866201600*s^16 + 
         16*m^8*(36938232137729 + 294896154553792*s^2 - 121386157274624*s^4 - 110818764350976*s^6 + 6882473510400*s^8) + 
         48*m^6*(-205893744676235 + 1621025461365216*s^2 + 2871299729671552*s^4 - 503110939060224*s^6 - 262978319936000*s^8 + 
           9169838284800*s^10) + 12*m^4*(-5991356078849125 - 19515571405425936*s^2 + 61191489098356960*s^4 + 
           47981569926652416*s^6 - 4340943741233152*s^8 - 1352961433284608*s^10 + 26988648652800*s^12) + 
         8*m^2*(-4117297490947837 - 90734081930293560*s^2 - 89276286792688568*s^4 + 130933447431307968*s^6 + 
           56363636034581120*s^8 - 3045037727117312*s^10 - 526061189535744*s^12 + 5684801126400*s^14)) - 
       l^15*s^2*(2916*s^2*(34799520000 + 1482888960000*s^2 + 28549230416784*s^4 + 481453143669120*s^6 + 2937030338148192*s^8 + 
           11753876189429280*s^10 + 165800938429879*s^12) - 972*m^2*(-208797120000 - 16372743285872*s^2 - 636370536320736*s^4 - 
           14467292539882320*s^6 - 140908744476794048*s^8 - 728909370751854714*s^10 - 129115980046301436*s^12 + 
           1563417683395733171*s^14) - 162*m^4*(-26692001280000 - 2814302132766432*s^2 - 122356489054275648*s^4 - 
           2018992770660454646*s^6 - 15272027391547509184*s^8 - 3229538530212611508*s^10 + 129932273499750928208*s^12 + 
           75213212858534712695*s^14) - 12*m^6*(-661941564480000 - 318817766724388848*s^2 - 11959583012743617504*s^4 - 
           165653464937584660020*s^6 - 34397226323987352300*s^8 + 4304297715422054488488*s^10 + 5822975702147436724176*s^12 + 
           663695836345294297333*s^14) + m^8*(2714214666240000 + 5288532205300330176*s^2 + 314461006638101247744*s^4 + 
           316243808804438774316*s^6 - 24088312283480955654120*s^8 - 59306935179049867258236*s^10 - 
           15928700072287063135992*s^12 + 7399190941337637608987*s^14)) - 
       l^14*s^2*(-43740*s^2*(-596563200 - 25420953600*s^2 - 344964382416*s^4 - 5008282001280*s^6 - 9995489965008*s^8 + 
           80682370490880*s^10 + 576309918611725*s^12) - 14580*m^2*(-3579379200 - 265184871728*s^2 - 7360093133664*s^4 - 
           130492198525056*s^6 - 160092212716832*s^8 + 8250321835018842*s^10 + 76917557640241788*s^12 + 
           69881893047377589*s^14) - 486*m^4*(-2287885824000 - 161987976879840*s^2 - 5164394510920320*s^4 + 
           764752757330846*s^6 + 1152548495411468800*s^8 + 14666243748419577828*s^10 + 29935353844761685552*s^12 + 
           3366305713485257117*s^14) + 36*m^6*(56737848384000 + 16567239333083760*s^2 + 43927897312262880*s^4 - 
           12635561995634420820*s^6 - 273069062069647004604*s^8 - 988642063500864152040*s^10 - 276888106015244840016*s^12 + 
           381303708149051935969*s^14) + m^8*(697940914176000 + 813572810154423360*s^2 - 31248040539898408320*s^4 - 
           2558513751912694660068*s^6 - 16586337969815709673512*s^8 - 8256035061782077038012*s^10 + 
           27453866986731739389768*s^12 + 11407828819201317665747*s^14)) - 
       23*l^45*(3738747398510274 + 30229478114089624*s^2 - 60151163492952836*s^4 - 263369883085946040*s^6 - 
         83169650800460866*s^8 + 34035317626692960*s^10 + 5209772290439040*s^12 - 94819829806080*s^14 - 3236873373440*s^16 + 
         m^8*(-434715839383595 + 2924031308038560*s^2 + 5777560085485440*s^4 - 955629207751680*s^6 - 534004761258496*s^8 + 
           19340556558336*s^10) + 12*m^6*(-601601027460055 - 2771165122182280*s^2 + 7438154960708880*s^4 + 
           6344644463842560*s^6 - 506341040098560*s^8 - 179437216405504*s^10 + 3671684370432*s^12) + 
         6*m^4*(-1063308897878659 - 41488576404484120*s^2 - 49207773231169972*s^4 + 61507059210806880*s^6 + 
           28367999532661440*s^8 - 1266580938193920*s^10 - 263822286898176*s^12 + 2885809545216*s^14) + 
         4*m^2*(3778684764261203 - 23695728359204464*s^2 - 192184595322417700*s^4 - 106890577404550440*s^6 + 
           72045678050209080*s^8 + 19317827289050880*s^10 - 541694160207360*s^12 - 54875160606720*s^14 + 253212410880*s^16)) + 
       l^46*(m^8*(5765316609187771 + 6069450608333408*s^2 - 40350295368351616*s^4 - 8238376503481344*s^6 + 
           2259211454532096*s^8 - 19340556558336*s^10) - 12*m^6*(-2144208600628115 - 50308981804023816*s^2 - 
           13093410729823472*s^4 + 43753537837442304*s^6 + 5050197560093440*s^8 - 754080415586304*s^10 + 3671684370432*s^12) - 
         6*m^4*(32794306129283461 - 213141913941563832*s^2 - 929707492295665012*s^4 - 112982997705229728*s^6 + 
           194052177041104576*s^8 + 13087641784853504*s^10 - 1109466611352576*s^12 + 2885809545216*s^14) - 
         4*m^2*(78390598894418509 + 431580914917276656*s^2 - 996619478662064596*s^4 - 1999927699443396264*s^6 - 
           133772840151118280*s^8 + 132998834653519616*s^10 + 4956717828444672*s^12 - 232998929233920*s^14 + 
           253212410880*s^16) + 2*(-6444799792137471 - 313562395577674036*s^2 - 628346751692977422*s^4 + 
           665156245032228876*s^6 + 777680068861165777*s^8 + 27868513431229264*s^10 - 18436926542983104*s^12 - 
           325949142529536*s^14 + 7014555265920*s^16)) + l^44*(-92766963410901114 + 624379696777961792*s^2 + 
         7053520424379479188*s^4 + 8311709143536944472*s^6 - 3968170231153974938*s^8 - 3120887432527921048*s^10 - 
         81133704305487024*s^12 + 22042072436782848*s^14 + 162994277731968*s^16 + 
         m^8*(-4451595090966007 - 278888340689670568*s^2 - 97154077928096944*s^4 + 246021963972006144*s^6 + 
           29974125191268096*s^8 - 4421044985493504*s^10 + 22822400987136*s^12) + 
         12*m^6*(23604998971616653 - 121812342124244128*s^2 - 688829190451803076*s^4 - 112807894716490656*s^6 + 
           140018093186102720*s^8 + 10357032959118336*s^10 - 840681367311360*s^12 + 2303384494080*s^14) + 
         6*m^4*(158787250243565959 + 1290864861369690800*s^2 - 2411730945385531332*s^4 - 5729193833070586776*s^6 - 
           522778440681259576*s^8 + 356668118447241472*s^10 + 15184700902135296*s^12 - 659968129222656*s^14 + 
           750174501888*s^16) - 8*m^2*(-39023731048622612 - 1287018355364171920*s^2 - 2961816935945207124*s^4 + 
           2551555463524106496*s^6 + 3361671585143634815*s^8 + 173216935480388464*s^10 - 71757526205798976*s^12 - 
           1516513280675328*s^14 + 28827263134848*s^16)) + l^43*(55353814698799590 + 2666916318181095752*s^2 + 
         8506671863435207476*s^4 - 5506083648512703288*s^6 - 20445011064326581634*s^8 - 4275091264986471664*s^10 + 
         846011122735421280*s^12 + 73970925604781568*s^14 - 506752338875904*s^16 + 
         m^8*(-61931699137370875 - 407262086161373584*s^2 + 907325029383579488*s^4 + 852913384369254912*s^6 - 
           57685434573431808*s^8 - 23865577541971968*s^10 + 502092821716992*s^12) + 
         12*m^6*(210801106004821 - 652601955005931352*s^2 - 956716899418817704*s^4 + 969036903921844032*s^6 + 
           494658724756000640*s^8 - 16955322980057088*s^10 - 4560947895060480*s^12 + 50674458869760*s^14) + 
         6*m^4*(212286740952348463 - 918523812509469832*s^2 - 12260069703471373044*s^4 - 8012872396358242800*s^6 + 
           4253746241812149104*s^8 + 1265714795563913728*s^10 - 25298116670711808*s^12 - 3567651618803712*s^14 + 
           16503839041536*s^16) - 4*m^2*(-333364539772636969 - 2979615486003512960*s^2 + 4419056232539721420*s^4 + 
           26248090769451249528*s^6 + 9434377978556245420*s^8 - 2937767665089611200*s^10 - 501518191460833536*s^12 + 
           6328709764743168*s^14 + 307458478643712*s^16)) - l^42*(-236827824649703562 - 2355182776558024304*s^2 + 
         4543398085590432088*s^4 + 39456122579635382952*s^6 + 31783544236883266334*s^8 - 6749784600477149160*s^10 - 
         3618122723685832356*s^12 - 62569688854544352*s^14 + 5362960510664864*s^16 + 
         m^8*(136126560913153237 - 511763915824972920*s^2 - 3963529850670570660*s^4 - 822214884379456800*s^6 + 
           774892736917068736*s^8 + 62430409778918400*s^10 - 4845584567596032*s^12 + 14087955456000*s^14) + 
         12*m^6*(76190749641695069 + 1040064035248301144*s^2 - 1442656665117588372*s^4 - 4292954992262811480*s^6 - 
           508104785168104440*s^8 + 249776291672930560*s^10 + 12156296193529344*s^12 - 489497748572160*s^14 + 
           586998144000*s^16) - 12*m^4*(-29218339479945094 - 3135628715686225108*s^2 - 9425974736803084126*s^4 + 
           5903261575194592572*s^6 + 9526981163897408493*s^8 + 659102427290404368*s^10 - 184437668245487808*s^12 - 
           4691073636859392*s^14 + 79524919840128*s^16) + 8*m^2*(-147198923534876519 + 960539484517937458*s^2 + 
           14621391980507921146*s^4 + 20322758917243031028*s^6 - 6870005202273026085*s^8 - 6525784270140401796*s^10 - 
           248699134889535240*s^12 + 40686968144160384*s^14 + 383595383537856*s^16)) + 
       l^41*(m^8*(-84453631014617309 + 3543728914520737296*s^2 + 6145002594427594308*s^4 - 5143357445190166368*s^6 - 
           2897563544150070720*s^8 + 71468709329052672*s^10 + 26192306251109376*s^12 - 295847064576000*s^14) - 
         12*m^6*(145437550301599507 - 234899805681755120*s^2 - 8982529069627430160*s^4 - 6731750870387849112*s^6 + 
           2842195708481923560*s^8 + 951132596904200448*s^10 - 11725768350223872*s^12 - 2652946660116480*s^14 + 
           12326961024000*s^16) + 12*m^4*(-284525139024540347 - 4506545690761049672*s^2 + 3189605452033706482*s^4 + 
           37190841844389309744*s^6 + 15121696566039335733*s^8 - 3597743162827126320*s^10 - 701010701675709120*s^12 + 
           5130947218306560*s^14 + 428109428767104*s^16) + 4*m^2*(-266270525075229913 - 10008201238491456628*s^2 - 
           41589732441265774384*s^4 + 12886360997639679840*s^6 + 87126877563379237500*s^8 + 20542377938020805064*s^10 - 
           2960087970723657264*s^12 - 301445120621493504*s^14 + 1237167838671744*s^16) - 
         2*(-85998979521739065 + 1065082100300919652*s^2 + 13422502906785940792*s^4 + 28784524748185492116*s^6 - 
           4802930768879825617*s^8 - 20524257936939962568*s^10 - 2725375970356539426*s^12 + 242511338858068944*s^14 + 
           9417880425237456*s^16)) + l^40*(m^8*(268038133381213915 + 6448733002421287992*s^2 - 6787638503556760044*s^4 - 
           24972771963301800696*s^6 - 3517412897028974424*s^8 + 1360570916587345152*s^10 + 74046755044541952*s^12 - 
           2780018815592448*s^14 + 3538698882048*s^16) - 24*m^6*(34400465061695894 - 2054820598075590328*s^2 - 
           7741992660290797176*s^4 + 3554506862111611248*s^6 + 7097255937491416905*s^8 + 603025013560007184*s^10 - 
           125615162293510080*s^12 - 3783073943671296*s^14 + 57917058658176*s^16) + 
         12*m^4*(-344144708175999656 + 450592988957393068*s^2 + 39654358333012296844*s^4 + 64366467392958127800*s^6 - 
           15132676042764672579*s^8 - 18094986002109127932*s^10 - 884996814360348792*s^12 + 100747213593320832*s^14 + 
           1193744488353600*s^16) - 2*(85953885275318979 + 3293458574626899808*s^2 + 14537440435338163972*s^4 - 
           1877946772263656952*s^6 - 65567894973490214575*s^8 - 35049426988193746236*s^10 + 3388360030194053430*s^12 + 
           1119241513268159652*s^14 + 9437169262354674*s^16) + 8*m^2*(-411682321828362476 - 5203851968613084050*s^2 + 
           2593811792831081560*s^4 + 84485527130061744792*s^6 + 75642235327401601005*s^8 - 10666250197126997040*s^10 - 
           7272591612657288894*s^12 - 178783341517750608*s^14 + 9475272091718448*s^16)) + 
       l^38*(-123362490619577895 + 4826947005444521216*s^2 + 59486840693712053112*s^4 + 205051403281611788880*s^6 + 
         42402190954652586892*s^8 - 267449689229444844488*s^10 - 85722656273250704508*s^12 + 3822799744565661000*s^14 + 
         567474273091350819*s^16 + 2*m^8*(423522170889023068 - 10949069717510613844*s^2 - 47455258588727704462*s^4 + 
           17611514795411029452*s^6 + 40942103955924685833*s^8 + 3941779972204416720*s^10 - 673345073406366144*s^12 - 
           23153794704287232*s^14 + 324880549212032*s^16) - 24*m^6*(-224197379813685152 - 917380943952695694*s^2 + 
           29062135802337282832*s^4 + 51262362996387974808*s^6 - 9091688637761395505*s^8 - 13209140922434749500*s^10 - 
           757408811303331768*s^12 + 66827660340139392*s^14 + 964741446011968*s^16) - 
         12*m^4*(-589403811278952971 - 16190827420879575132*s^2 - 10390279785653099122*s^4 + 239559981524058605016*s^6 + 
           228211510635927675583*s^8 - 22441289096200891924*s^10 - 19515673473913217898*s^12 - 590647159139003952*s^14 + 
           22698259280460816*s^16) + 8*m^2*(301684187840282576 + 11335287305754295452*s^2 + 75168892237839348973*s^4 + 
           24577502380701485466*s^6 - 280045209075687923965*s^8 - 156084054215215100528*s^10 + 9889410475008967146*s^12 + 
           4291006405679585964*s^14 + 49737127171299126*s^16)) + l^39*(-386192071911518193 - 4016894811958617272*s^2 + 
         10188829148205462892*s^4 + 140765213751057352248*s^6 + 223658412547045304738*s^8 - 8136329229626734032*s^10 - 
         48016026349062539976*s^12 - 3584683471727379168*s^14 + 115682057910231792*s^16 + 
         m^8*(799991714440740787 + 433402699289099088*s^2 - 51677813533003826376*s^4 - 42109228347229806624*s^6 + 
           15012351449763033504*s^8 + 5535422308853996544*s^10 - 33237582490976256*s^12 - 15167944153128960*s^14 + 
           70773977640960*s^16) - 12*m^6*(-203431685419276727 - 7236147873988333448*s^2 + 1409059516224513624*s^4 + 
           55554736114931259024*s^6 + 24488002509937147320*s^8 - 4698442144147499904*s^10 - 1037009741927201280*s^12 + 
           2788586831831040*s^14 + 631997673047040*s^16) - 6*m^4*(-95284573921438181 - 22647142216832451800*s^2 - 
           133151577970836940292*s^4 + 10309308264804006864*s^6 + 244650757180805032404*s^8 + 62851160014943925792*s^10 - 
           6962456187388183104*s^12 - 823136132229497856*s^14 + 1375505124999168*s^16) + 
         4*m^2*(-502111851494827159 + 4522707130574102360*s^2 + 106502649231040934852*s^4 + 285938522904171999432*s^6 - 
           10721905165555416420*s^8 - 168495101936764420272*s^10 - 24753653598930334992*s^12 + 1597789040844104064*s^14 + 
           74575689434626176*s^16)) + l^37*(323324755797031845 + 9391192474634633888*s^2 + 53769465176489064600*s^4 + 
         28914925009613589600*s^6 - 468448097856263677784*s^8 - 487052493946284924848*s^10 + 5301343054406109372*s^12 + 
         29716241645488551240*s^14 + 932610819558437169*s^16 - 24*m^6*(-153881723476768022 + 7138456785948271986*s^2 + 
           53419861805099747662*s^4 + 1322175224707438128*s^6 - 89921647254220799105*s^8 - 24228213851315076564*s^10 + 
           2220883460269336536*s^12 + 297590260744576128*s^14 + 110086878580672*s^16) + 
         2*m^8*(-158312385595622327 - 21866345899875010144*s^2 - 799731054190910482*s^4 + 160508953239431349612*s^6 + 
           73578209958465069939*s^8 - 12288718907074436496*s^10 - 2973195148022906688*s^12 - 2642085085936128*s^14 + 
           1802437315699328*s^16) - 12*m^4*(-595475099443897799 - 1794050190227393712*s^2 + 143606250493645705754*s^4 + 
           441172927982573329836*s^6 + 12510935864279092057*s^8 - 228212389436872163524*s^10 - 35749409746062157614*s^12 + 
           1807898311528577904*s^14 + 98971131962954160*s^16) - 8*m^2*(-586949529664664618 - 9869515697458879356*s^2 - 
           6777546921779611333*s^4 + 303988179113220602814*s^6 + 518328015121705078210*s^8 + 5691726964819296968*s^10 - 
           92961444869875813506*s^12 - 7616402290933077924*s^14 + 180166129737871134*s^16)) + 
       l^35*(-68511304096071669 - 6419214808307148320*s^2 - 79402803974684382688*s^4 - 401618571708134087424*s^6 - 
         256164557809268265208*s^8 + 973916249435640442528*s^10 + 577030288400590292520*s^12 - 3704333642835458136*s^14 - 
         7425584081564756157*s^16 + 2*m^8*(-1567105574030123695 + 36758517735978080504*s^2 + 315525826136578066292*s^4 + 
           18317723467672843788*s^6 - 507475256506158727719*s^8 - 139834892371962227880*s^10 + 11397216291037792272*s^12 + 
           1669660013334963456*s^14 + 3185029701030144*s^16) + 24*m^6*(-361892722911767231 - 4959339975062030458*s^2 + 
           105123700291874279714*s^4 + 337313935407218651628*s^6 + 18356116621492017245*s^8 - 161669879765316918060*s^10 - 
           26274126626959560924*s^12 + 1119267817709714976*s^14 + 69569167222290144*s^16) + 
         12*m^4*(-737945827063031825 - 32020643417364105028*s^2 - 67714009037306144382*s^4 + 865792756351317793620*s^6 + 
           1488724265340283059554*s^8 + 54974656864977915532*s^10 - 238972353066506031894*s^12 - 20821551453486709656*s^14 + 
           390134115398291868*s^16) - 8*m^2*(401200925519196770 + 15423026031292904722*s^2 + 149310467892162536625*s^4 + 
           152584058981275004802*s^6 - 1007901644085077205650*s^8 - 1025447147189797414900*s^10 - 13453290175889327694*s^12 + 
           53628450504205326012*s^14 + 1863197956380246243*s^16)) + l^36*(353308673434906209 + 3037163701364525912*s^2 - 
         18373501272861150568*s^4 - 297714640177906174752*s^6 - 805308040806404973416*s^8 - 123312288686946892272*s^10 + 
         316644598974669130044*s^12 + 53368775352661073832*s^14 - 927571132598454643*s^16 + 
         2*m^8*(-1148628359986792259 - 9267416774684981496*s^2 + 166692204685969742982*s^4 + 302846711903207198388*s^6 - 
           45699599493874005505*s^8 - 74542368130459685676*s^10 - 4694051962083983256*s^12 + 351840908160536448*s^14 + 
           5901948027474752*s^16) + 24*m^6*(-125165772609754759 - 12884488577390551546*s^2 - 14357264416191384402*s^4 + 
           178485413275435132428*s^6 + 172931134910741016285*s^8 - 13167851276207219536*s^10 - 13811059957591727730*s^12 - 
           475162029429275952*s^14 + 14660037840022352*s^16) - 12*m^4*(97683306760372435 + 24308890257719828860*s^2 + 
           240701824006220352148*s^4 + 118939470386638537572*s^6 - 778164356071206688449*s^8 - 441982750270539559464*s^10 + 
           19566563463682124010*s^12 + 11048720651561937780*s^14 + 153589982125693962*s^16) - 
         4*m^2*(-379645462670565739 + 8014550955306106064*s^2 + 230570315180755488068*s^4 + 1030032073992580854888*s^6 + 
           289844177500611329130*s^8 - 1079282384851245972528*s^10 - 353236697752033658448*s^12 + 10230356719540334976*s^14 + 
           2062511055272014749*s^16)) + l^34*(-354120644806001265 - 7230155536073696360*s^2 - 54797767723119607324*s^4 - 
         64931217202438311312*s^6 + 997959660977058420344*s^8 + 1717334765540610951856*s^10 + 135636221887397814264*s^12 - 
         194954565288716080008*s^14 - 13197503389733853453*s^16 - 2*m^8*(500922809987346877 - 75183293375152587848*s^2 - 
           96055329782960283452*s^4 + 1014504060405228739692*s^6 + 983535212801567098935*s^8 - 63446872836470370324*s^10 - 
           75652040695018897026*s^12 - 2813630530572340848*s^14 + 75488872819885008*s^16) + 
         24*m^6*(-286463872739419571 + 14631532786167985100*s^2 + 187176346635878724359*s^4 + 99568747034246453298*s^6 - 
           559932174069720888475*s^8 - 319270638256448942796*s^10 + 10622313878065420506*s^12 + 7535098752754499796*s^14 + 
           117234605440514202*s^16) + 4*m^2*(-903769442009212045 - 20628910636303816712*s^2 - 33472643563260913668*s^4 + 
           1308542246937469393968*s^6 + 3609695094175178386990*s^8 + 625649701044740096108*s^10 - 1169811102481153518012*s^12 - 
           205195526357049667656*s^14 + 2215401060993318951*s^16) + 6*m^4*(-1128328870875997825 - 8530158551824361984*s^2 + 
           623186538523145882940*s^4 + 3073789866134664681144*s^6 + 935758604428080523648*s^8 - 2823354227113236865912*s^10 - 
           943440538859037269820*s^12 + 18195089530832364840*s^14 + 5073574696415316375*s^16)) + 
       l^33*(-159490835929996161 - 136387415360058608*s^2 + 24979408858531322548*s^4 + 390395221714465421136*s^6 + 
         1569269245742496211988*s^8 + 564999508984100166432*s^10 - 1154708531257949539632*s^12 - 348307311268531199376*s^14 + 
         1139395285595840099*s^16 - 24*m^6*(-47160644734763623 - 24802733162534936800*s^2 - 63568714818458923593*s^4 + 
           634951581665429086734*s^6 + 1081493778157434163500*s^8 + 56383438833857373976*s^10 - 161909982224021428740*s^12 - 
           14709081776854888260*s^14 + 231371634625276374*s^16) - 2*m^8*(-1586510447033118131 - 38787919463868112656*s^2 + 
           590260551814234205616*s^4 + 1923035427207461145024*s^6 + 131088987145014176671*s^8 - 881235282306049689744*s^10 - 
           146673133144043161914*s^12 + 5552919231006632976*s^14 + 380008238169580944*s^16) + 
         6*m^4*(344208866975142935 + 64688585127866127872*s^2 + 941049475960841548100*s^4 + 1019368697976801099168*s^6 - 
           5491477198107644164080*s^8 - 5501331231429714430104*s^10 - 166487628167475246012*s^12 + 260462785135523371632*s^14 + 
           9736440413818972059*s^16) + 8*m^2*(-8524213460003663 + 5212225613707401832*s^2 + 154740890987129373277*s^4 + 
           1002153609402104504418*s^6 + 621052633625407250310*s^8 - 1911307888088916978102*s^10 - 1115497408005420197562*s^12 - 
           10329451336193853936*s^14 + 12480865862434946856*s^16)) + 
       2*l^31*(m^8*(1808336486149973875 - 138320494583819369616*s^2 - 398195693779425849000*s^4 + 3516222610414105667280*s^6 + 
           6004668657816188058540*s^8 + 394057747927403998944*s^10 - 852737357821609812240*s^12 - 80187038742816182976*s^14 + 
           1090152118656613216*s^16) + 4*m^2*(146783218291810079 + 5729714127683793776*s^2 + 598713682872434168*s^4 - 
           853270354112131309488*s^6 - 3376074500950343211900*s^8 - 1226654184197457241488*s^10 + 2021478136153785228600*s^12 + 
           632193858366871068432*s^14 + 3246095954972936388*s^16) - 12*m^6*(-245199810179036819 + 17853915120569684608*s^2 + 
           352525476169001986632*s^4 + 392492463939365669040*s^6 - 1920989203135949957340*s^8 - 1923567198844830846864*s^10 - 
           83132303354449661328*s^12 + 84599268153815740128*s^14 + 3341126614284007624*s^16) + 
         2*(57891714444286977 + 587132873167240316*s^2 + 7543989890288644370*s^4 + 6066288948857082204*s^6 - 
           319583712272297820323*s^8 - 815409598940882388648*s^10 - 149921054510352690132*s^12 + 176248308894163506936*s^14 + 
           21177266198599032753*s^16) - 6*m^4*(-302379293767475099 - 1041297075569546792*s^2 + 409415241606827209588*s^4 + 
           2878870946468789772672*s^6 + 1780515034522187626260*s^8 - 4812287904059079092976*s^10 - 
           2843230632573976375320*s^12 - 61348163381270084640*s^14 + 28761812408226280956*s^16)) + 
       l^32*(181635405050240655 + 4487848120626417224*s^2 + 64680381821364588500*s^4 + 432000793418578766184*s^6 + 
         462140302056540351940*s^8 - 2073710347192994641296*s^10 - 1984057579345789594224*s^12 - 72056592424397323584*s^14 + 
         47991497406716249439*s^16 - 2*m^8*(-2832385294121795113 + 69325710052122012648*s^2 + 1070254364949133145148*s^4 + 
           593715535756424471232*s^6 - 3074246021579965902555*s^8 - 1763939794022740220388*s^10 + 44875481036273292078*s^12 + 
           39966474190804016964*s^14 + 669521279304763106*s^16) - 6*m^4*(-1152941083629877435 - 69613657165306265800*s^2 - 
           234730454332774746640*s^4 + 3683399358325219172760*s^6 + 9940158598924960536138*s^8 + 1917543406851176155800*s^10 - 
           2851555680429817777560*s^12 - 523822502358921342480*s^14 + 3308818158092530605*s^16) - 
         12*m^6*(-596618767780882141 - 18342179751642763024*s^2 + 444917818200849849456*s^4 + 2269783230781585982784*s^6 + 
           724169902708875733350*s^8 - 1929796245940215615696*s^10 - 656949129337262212104*s^12 + 8340857362572702816*s^14 + 
           3330539515900334747*s^16) + 4*m^2*(560981015078302153 + 25422544408903029640*s^2 + 325327302778789834468*s^4 + 
           528513298392912513792*s^6 - 4257307453544605347630*s^8 - 6887575267620996296388*s^10 - 706723527156214007052*s^12 + 
           657446148975538564128*s^14 + 48118071736494048237*s^16)) + 
       l^30*(12*m^6*(42556868090405587 - 51056264480241635024*s^2 - 216147369435474791496*s^4 + 2619392281009761353040*s^6 + 
           7061182480661883014040*s^8 + 1502182606505991639180*s^10 - 1859002337997713832192*s^12 - 
           355631429717352937440*s^14 + 1077193364906638147*s^16) + 2*(12987481165546116 - 588526872070241300*s^2 - 
           10647953677925619062*s^4 - 158638612644420919428*s^6 - 819859190362150778275*s^8 - 494286248107758961464*s^10 + 
           1217012334022637013204*s^12 + 592955610580113865128*s^14 + 8189833859279196009*s^16) + 
         m^8*(-1499772822894199045 - 144333803129044688688*s^2 + 2391859374738716513640*s^4 + 12721264870981046356080*s^6 + 
           4344187681109236552512*s^8 - 10231923545354212488360*s^10 - 3560684488955581641084*s^12 + 
           25852640757759315528*s^14 + 17140401403548778507*s^16) - 6*m^4*(318282603652408721 + 53049765020501928824*s^2 + 
           986652412285918561028*s^4 + 1654487545844712062016*s^6 - 11271452232364258739070*s^8 - 
           17873841498058814605968*s^10 - 2226890288852397004212*s^12 + 1505724356375158676112*s^14 + 
           118907992554288668037*s^16) - 4*m^2*(147131718017560325 + 8738258056011166736*s^2 + 256933994984705419376*s^4 + 
           2089082368982867049984*s^6 + 2046184143599598196260*s^8 - 7837094196376005302736*s^10 - 
           7345642272144746398110*s^12 - 427461059726580734676*s^14 + 149697175887907553961*s^16)) + 
       l^27*(-5171504653368456 + 757066453275897672*s^2 + 9280352532647129748*s^4 + 154322983024585646472*s^6 + 
         847364192467386907902*s^8 + 822990618498956878416*s^10 - 2989051442968761253584*s^12 - 2253041251543551947472*s^14 - 
         75936980481163230482*s^16 + m^8*(-966859347621130215 + 140209286611250520336*s^2 - 2791972722856278169104*s^4 - 
           23364807131946215983536*s^6 - 15785948878398566449912*s^8 + 33782776397543458253304*s^10 + 
           20755134566140509013644*s^12 + 771678669261404938200*s^14 - 181373366978097099215*s^16) + 
         12*m^6*(9695523740962521 + 25737386666500141008*s^2 + 168886642251892204080*s^4 - 3178755018198637236336*s^6 - 
           12827423168013694828560*s^8 - 5234038062965602938076*s^10 + 6075321742261104945120*s^12 + 
           2063948126881373755632*s^14 + 32153277885891872425*s^16) + 12*m^2*(31544435553162403 + 1325774973410218360*s^2 + 
           41554186602017154856*s^4 + 364070484220679351472*s^6 + 497864657929289211220*s^8 - 3145908564846556722256*s^10 - 
           4478018984840885243766*s^12 - 534178176291536023588*s^14 + 169892949293594567493*s^16) + 
         18*m^4*(36825074782939433 + 8560571691933474776*s^2 + 172827618203018345292*s^4 + 387537836023785890176*s^6 - 
           4555264679910644462666*s^8 - 10775888425494022248336*s^10 - 2591501829106667605484*s^12 + 
           1650296978583177146304*s^14 + 232540161245896291107*s^16)) + 
       l^29*(-6*m^4*(574866118963546167 + 38565606164942117816*s^2 + 135155561413227204124*s^4 - 4606460569692069184464*s^6 - 
           18122801149703360250818*s^8 - 7012047855603934089616*s^10 + 9471963225378453773364*s^12 + 
           3105295088745535301136*s^14 + 35448212333749792827*s^16) + m^8*(-5149369301596050255 + 140648145357087041888*s^2 + 
           3955880662226293770968*s^4 + 4697251276228979043792*s^6 - 20704036561020205442064*s^8 - 
           20980276272098014581240*s^10 - 1137112294062431012868*s^12 + 866816166054241711608*s^14 + 
           35870314108882615557*s^16) + 12*m^6*(-215713720024225047 - 14530464995084747936*s^2 + 548171703631480254320*s^4 + 
           4168013383103454782832*s^6 + 2693076013755074280920*s^8 - 6416716000247242341420*s^10 - 
           3871631401425935906064*s^12 - 118622291009572249824*s^14 + 36117340252260071317*s^16) - 
         2*(62202744612886908 + 683686537942515828*s^2 + 15923305240781501690*s^4 + 118285383135117054012*s^6 + 
           161467553827226723625*s^8 - 1279013905124798195584*s^10 - 1868103425955562514124*s^12 - 166630753537504968792*s^14 + 
           86747194700982380493*s^16) - 4*m^2*(170921634485628957 + 12474108527000224688*s^2 + 181651440073892064256*s^4 + 
           310787290114691484672*s^6 - 5268175394839386831440*s^8 - 12613877054467948719856*s^10 - 
           2732185189257375241266*s^12 + 2238261221364528324852*s^14 + 293563217453100346803*s^16)) + 
       l^28*(-96663816299163036 + 261403513249090704*s^2 - 8841186760425732220*s^4 + 46549374943569986328*s^6 + 
         935062406422212658134*s^8 + 3358970378118032456840*s^10 + 1086116479699369098792*s^12 - 1494535866992328934128*s^14 - 
         289441143978390393702*s^16 + m^8*(-4493633062266153747 + 271773354571854219320*s^2 + 1436228615357841800168*s^4 - 
           14228856926334354172848*s^6 - 39010299071477423597508*s^8 - 8990693371781823455520*s^10 + 
           9594612476810670163716*s^12 + 1900235798957805912600*s^14 - 731333529499149375*s^16) - 
         8*m^2*(-16337719578068169 + 1531448994768068728*s^2 - 21987233667524658088*s^4 - 649267106911279711704*s^6 - 
           3410232592359674786455*s^8 - 2062169849298750440552*s^10 + 4089271128883220366772*s^12 + 
           2071594966891719638232*s^14 + 53379825738605942073*s^16) + 12*m^6*(-141491697385446279 + 24521795067236120776*s^2 + 
           717921986881793444996*s^4 + 1316427876922754843472*s^6 - 7754237627556842365060*s^8 - 12350072149991379285180*s^10 - 
           1741112076324964079112*s^12 + 946278145027892240520*s^14 + 79176491623241913025*s^16) + 
         6*m^4*(-226282565112788109 + 8324195946803449504*s^2 + 624918986786920859132*s^4 + 5832650752669315662072*s^6 + 
           5835599196131568048428*s^8 - 19321260083304438891680*s^10 - 18255227854859194761108*s^12 - 
           1356102693327354730392*s^14 + 326411967220276393383*s^16)) + 
       9*l^18*(m^4*(-771513953870592 + 27700471527557472*s^2 + 190931257806905496*s^4 + 31645823256624529776*s^6 + 
           440594735238763191840*s^8 + 2988099973692752934000*s^10 + 1765044781102386258408*s^12 - 
           5934966091691303845008*s^14 - 2540796459751410398474*s^16) + 4*m^2*(21659454453600 - 1273810613317128*s^2 + 
           17025980004532124*s^4 + 68364820451900688*s^6 + 5687832617461111050*s^8 + 46696235647718818076*s^10 + 
           212665370825101286544*s^12 + 67424800228698609984*s^14 - 106829817145194674939*s^16) + 
         9*(-205703291616 + 19252848403200*s^2 - 454516570486160*s^4 + 3490823535052128*s^6 - 6531626553690492*s^8 + 
           276493172916575392*s^10 + 1320886867423309872*s^12 + 4536671390916099672*s^14 + 369194244781962303*s^16) - 
         24*m^6*(-77436255998160 + 2777427266771412*s^2 - 271336134527735203*s^4 - 8094164181438838394*s^6 - 
           100030792325475022925*s^8 - 95990314832911100040*s^10 + 605138570735197788658*s^12 + 610946772082152238212*s^14 + 
           55090441259685223259*s^16) + 2*m^8*(-640657357906032 + 17911539260547984*s^2 + 4075241462490682136*s^4 + 
           187507817289928669764*s^6 + 325174999551647450169*s^8 - 3394802314426430622260*s^10 - 6206477092244323827746*s^12 - 
           1322170590232445358216*s^14 + 331904309084624867771*s^16)) + l^26*(36669976564387188 + 84141635687279936*s^2 + 
         8659834777265173312*s^4 + 53339814508941303480*s^6 + 28387568858678123842*s^8 - 1732713719662385790136*s^10 - 
         3914563021175516039628*s^12 - 602644125281668555440*s^14 + 375982800122308867614*s^16 + 
         m^8*(1957809437582289887 - 62949967668748436776*s^2 - 4040469477931647662284*s^4 - 8032367088437261056656*s^6 + 
           41860336448354209283916*s^8 + 66955401047331392536320*s^10 + 10141303561127173992456*s^12 - 
           4778011014219098278968*s^14 - 416599212151283726757*s^16) + 12*m^4*(83028059039050331 + 4384275319677627004*s^2 - 
           11182034452574386386*s^4 - 1639411950260634598380*s^6 - 9141946582887082698269*s^8 - 5687059489387353046696*s^10 + 
           9491201958621652069248*s^12 + 4940158423741752695352*s^14 + 164888630973137210826*s^16) - 
         12*m^6*(-30354611367074143 - 3593254183902382856*s^2 + 377312056521082382536*s^4 + 4235620496938256720496*s^6 + 
           4399685891071333035340*s^8 - 12882085722285891683880*s^10 - 12254708946180920530758*s^12 - 
           1030662736295313488772*s^14 + 199083792259129094957*s^16) + 8*m^2*(5258852230454996 + 1666790340081991342*s^2 + 
           20907929572149282558*s^4 - 18832671970212059772*s^6 - 1847562705719304978065*s^8 - 6384907359596417986408*s^10 - 
           2290346064946199427594*s^12 + 2280741626323735418484*s^14 + 479593747651897512006*s^16)) - 
       l^25*(2*(-13228178704507566 + 190002811647621044*s^2 - 826801030129026308*s^4 + 23046453619701237828*s^6 + 
           180243651234244481707*s^8 + 892669143199342787864*s^10 + 485203832571965311614*s^12 - 945638185229568771888*s^14 - 
           276819910512197270913*s^16) + m^8*(-2453127875111586215 + 132344288510513097328*s^2 + 1302739888608660509788*s^4 - 
           17234367993734396478528*s^6 - 70833857345759787979896*s^8 - 29649076883431104704568*s^10 + 
           31205120430306147810480*s^12 + 10832904807595624841304*s^14 + 197769051487290289341*s^16) - 
         4*m^2*(-47500702911905261 + 335450632359819932*s^2 - 36090292844013419964*s^4 - 532551019123694863128*s^6 - 
           3575687725908910650700*s^8 - 3289356637077995220896*s^10 + 9945090938931341994834*s^12 + 
           7577377861339448012412*s^14 + 376641809102372837673*s^16) + 12*m^6*(33488427451646783 + 8673387563871055264*s^2 + 
           378551982197182079140*s^4 + 1041063508448543425872*s^6 - 9459150899852303507900*s^8 - 22211536169416513785528*s^10 - 
           5618422667436127935846*s^12 + 3060483362300501659428*s^14 + 451371033649817701721*s^16) + 
         12*m^4*(-40945866480767198 + 3774098748380246072*s^2 + 127973960647390195002*s^4 + 1536274006185531800352*s^6 + 
           2235080490781093823048*s^8 - 11735922662417652654872*s^10 - 16412382817543883365128*s^12 - 
           2219661867551010166932*s^14 + 535092510687630743913*s^16)) + l^22*(-3429022046391558 + 68741699206867632*s^2 - 
         76884041908071536*s^4 + 12013163752834692768*s^6 + 74611664791902837816*s^8 + 410553867851496115480*s^10 + 
         412970254404765991188*s^12 - 1365851039354111453208*s^14 - 591579252499224142785*s^16 - 
         8*m^2*(-4296356200429227 - 18132352645128148*s^2 - 4645043695957107857*s^4 - 56045891163938266386*s^6 - 
           419852864386258011155*s^8 - 555443717086575491848*s^10 + 3525656992638673492074*s^12 + 3851035040012952733740*s^14 + 
           289701860757978800730*s^16) + 2*m^8*(-206929972021736511 + 11822190827026521020*s^2 + 293011508129457919418*s^4 - 
           6045045206459691459588*s^6 - 35774334179154832909899*s^8 - 22174425336541185984336*s^10 + 
           31149126057092486724288*s^12 + 16514650114951835203248*s^14 + 674170523306912744292*s^16) + 
         24*m^6*(5389720063074453 + 873975220537535398*s^2 + 44145337902785843900*s^4 + 170726842207679343312*s^6 - 
           3385102714523059924555*s^8 - 11125257722132894705436*s^10 - 4153774423144895141208*s^12 + 
           3044098886064133636032*s^14 + 688110421456326466802*s^16) + 12*m^4*(-6225560520357672 + 979538099150593252*s^2 + 
           26885318398623375782*s^4 + 363912671599316370600*s^6 + 677669885871046141961*s^8 - 8379450110148954921308*s^10 - 
           16434450964329843071574*s^12 - 3309468408412892596416*s^14 + 1073711061725640409008*s^16)) + 
       l^24*(2*(3239263785749292 - 129933904046565512*s^2 - 580780275878921384*s^4 - 21802648407039074640*s^6 - 
           83342931122379636901*s^8 - 152133086107125718068*s^10 + 1031517968531256952650*s^12 + 1199643858543800642940*s^14 + 
           64210018364178743945*s^16) - 24*m^6*(29775626389225291 + 2365913297019442672*s^2 + 26868453064131741552*s^4 - 
           1114000872548486788560*s^6 - 6500413743677942535285*s^8 - 4052946062070757981432*s^10 + 
           6089110138371152204496*s^12 + 3207292796119952088720*s^14 + 121400557666702678441*s^16) - 
         8*m^2*(16241738005820689 + 342388647962106178*s^2 + 16426407218657607460*s^4 + 115729920754605910536*s^6 + 
           191964782562871624545*s^8 - 3279596021508199169700*s^10 - 6845308956759255128190*s^12 - 
           1287868764284373525600*s^14 + 525200860203238468935*s^16) + m^8*(1290267524046673127 - 71027336570058278376*s^2 + 
           1813409552513469121380*s^4 + 23916109062825639125640*s^6 + 25050277617426492188756*s^8 - 
           68143992788255067045936*s^10 - 64766953480488175305720*s^12 - 5827226768001728565168*s^14 + 
           981715647966501331903*s^16) - 12*m^4*(-8666418337107581 + 3514672228949611276*s^2 + 54958139981913526828*s^4 + 
           126350377660845669648*s^6 - 4816561287472760696751*s^8 - 16312958697896672018220*s^10 - 
           6038737712258431640928*s^12 + 4978398252083604295248*s^14 + 1094976663627031260045*s^16)) - 
       l^21*(1835686962063576 - 48605510021139792*s^2 + 195828044184011520*s^4 - 6171377445083227536*s^6 + 
         468629612783417412*s^8 - 6669496188400791888*s^10 + 721265943724595635284*s^12 + 1364059463659261112376*s^14 + 
         96774626729253490855*s^16 - 72*m^4*(-1116774405309777 + 78427484990403252*s^2 + 163587017711343843*s^4 - 
           7449002904053637826*s^6 - 305222247163219188822*s^8 - 1461046862163522401186*s^10 - 731715698003594953813*s^12 + 
           1021780800725171325258*s^14 + 321011574901753553263*s^16) - 24*m^6*(10929135953629029 - 33373521963439818*s^2 - 
           1368176948968003914*s^4 - 416714432595975490296*s^6 - 3507976630877160686925*s^8 - 2926979177856088921672*s^10 + 
           7493066999046966317670*s^12 + 5595779707808947262352*s^14 + 353385402062698984958*s^16) - 
         12*m^2*(2025229584214158 - 5835421636567272*s^2 + 1329160962545834526*s^4 + 1544490129466791180*s^6 - 
           24945498574746374700*s^8 - 810359305395958790016*s^10 - 2474814953721864155082*s^12 - 641167993067241079340*s^14 + 
           437720770600337064765*s^16) + 2*m^8*(180771550772056920 - 7309193667205804704*s^2 + 291424292474321245914*s^4 + 
           6515202981793420714356*s^6 + 9295479605230003989523*s^8 - 42036758073310212486468*s^10 - 
           56687511639779939409048*s^12 - 8481249649504775638992*s^14 + 1525682563713330205657*s^16)) - 
       l^19*(-9*(-15955396114896 + 674421004680192*s^2 - 15493727721570888*s^4 + 4767380111003184*s^6 - 
           1269698269933838052*s^8 - 1917058701862066944*s^10 - 6296303548922039928*s^12 + 56119707596858786856*s^14 + 
           37720332022687680511*s^16) - 12*m^2*(252907876755072 - 14997364601065164*s^2 - 88562609632876062*s^4 - 
           4469310568030563900*s^6 - 16134153818974930140*s^8 - 14281894180850503848*s^10 + 883473481076935090362*s^12 + 
           1394961545328171989916*s^14 + 138095646468345366889*s^16) + 72*m^6*(-947991763103760 + 57724542187536582*s^2 + 
           776495794868233746*s^4 + 996383844912826748*s^6 - 432115128224267748825*s^8 - 1986387993561967475006*s^10 - 
           972392331400231685311*s^12 + 1250065070035400414470*s^14 + 396046272265051351029*s^16) + 
         18*m^4*(1373871163548528 + 5200244049328488*s^2 + 2169913519037796636*s^4 + 14276875889870343080*s^6 - 
           11496375364717363062*s^8 - 2138385615922562734792*s^10 - 5865830603568687243120*s^12 - 1561214730335801835760*s^14 + 
           885649073378880878407*s^16) + 2*m^8*(27696416319443016 - 509087264323297032*s^2 + 53244139304269809756*s^4 - 
           2220863129260656130476*s^6 - 19320440352166864367955*s^8 - 15708080330642360924508*s^10 + 
           38442854581457063271786*s^12 + 28515331603083697274088*s^14 + 1898036447509115694827*s^16)) + 
       3*l^17*(-27*(-434762496 - 3465399087360*s^2 + 47979072311520*s^4 - 1941104230857792*s^6 - 10222970887990368*s^8 - 
           142770394585984128*s^10 - 511154830198400616*s^12 - 336785279787759888*s^14 + 1767329761483746037*s^16) - 
         36*m^2*(-1299524657760 + 30123845098704*s^2 - 4313245486837414*s^4 - 57236070832473180*s^6 - 970414280064402540*s^8 - 
           5039029978166053036*s^10 - 3246764899596353646*s^12 + 57918071624706832452*s^14 + 35635902779632947183*s^16) - 
         6*m^4*(62767145052864 - 8468037384506784*s^2 - 247663064153370564*s^4 - 7916680793921448960*s^6 - 
           65390619521861174490*s^8 - 26521088025522272664*s^10 + 2164281882482577223692*s^12 + 3110121338989760143368*s^14 + 
           339571275822723127567*s^16) + 4*m^6*(200198740764960 + 9824296665805776*s^2 + 2586788206714548018*s^4 + 
           45584414556133573044*s^6 + 28316599857186358500*s^8 - 4449289195590243207192*s^10 - 11451448661784051801258*s^12 - 
           3071587344675229549836*s^14 + 1548896316099880578067*s^16) + 2*m^8*(-241456080285504 + 18223954484527008*s^2 + 
           6667445455039312596*s^4 + 46378029271740431184*s^6 - 2372652741044709105111*s^8 - 10613256517036066528692*s^10 - 
           5109014999611568315238*s^12 + 6195585264399522312268*s^14 + 1969602227126287160867*s^16)) + 
       l^23*(-2714444722173825 - 16149346616408856*s^2 - 584904453345087236*s^4 - 3118999404469101288*s^6 + 
         65797173929528037354*s^8 + 586494475692429176176*s^10 + 2181483174378970061592*s^12 + 510501265070763862848*s^14 - 
         490598071358304585120*s^16 + 12*m^6*(-27112854020501589 + 1274904237569485208*s^2 + 134173695200598014584*s^4 + 
           2290041845302254479376*s^6 + 3328168966946292540340*s^8 - 15842342846821056138612*s^10 - 
           21701425082187753935004*s^12 - 3120980839672579852200*s^14 + 634651326424576325821*s^16) - 
         6*m^4*(5345292287595351 + 411381817996177192*s^2 - 49241547379626352228*s^4 - 1243714445523075479376*s^6 - 
           9818619990325889010838*s^8 - 8575331303077546233536*s^10 + 23287919544418314948948*s^12 + 
           17567708789811414934032*s^14 + 1020119349847012265685*s^16) - 4*m^2*(2018668327051107 + 260380472946971512*s^2 + 
           1318495384993621364*s^4 - 101207148629599454040*s^6 - 1372592122218582479980*s^8 - 6873037400119311208784*s^10 - 
           3584792531974399914918*s^12 + 5643687006661697689500*s^14 + 1743253042493796988965*s^16) + 
         m^8*(78058428353078295 + 1512187634806877776*s^2 + 2187306902804065602904*s^4 + 6501224395768000422336*s^6 - 
           51536361268816874048748*s^8 - 119352277078818865515912*s^10 - 30967317236199626301420*s^12 + 
           15231631834189831819704*s^14 + 2314308021134409889041*s^16)) + 
       3*l^16*(-81*(-673989120 - 99236275200*s^2 + 302592628800*s^4 - 88463612903040*s^6 - 261214291938528*s^8 + 
           873820746662400*s^10 + 38893257045755496*s^12 + 332745599863676880*s^14 + 387077790099508687*s^16) - 
         108*m^2*(-37213603200 - 557183279520*s^2 - 197948293888016*s^4 - 999124075719168*s^6 + 15072137184217770*s^8 + 
           582501493581533956*s^10 + 5658618083561045508*s^12 + 13571697831618062112*s^14 + 1431237585009804583*s^16) + 
         18*m^4*(-1516608334080 + 392308039990080*s^2 + 4067886207280896*s^4 - 155762687850686136*s^6 - 
           9109293335326228926*s^8 - 127925292791915146248*s^10 - 506042710354135738728*s^12 - 148939536737988534192*s^14 + 
           216840378260244442783*s^16) + 2*m^8*(-13992528176640 + 2279705500226880*s^2 - 231315319388094624*s^4 - 
           122131112890815144216*s^6 - 1682105395847065484067*s^8 - 1495029489822955702692*s^10 + 9403058564393210648046*s^12 + 
           9266505300642873979972*s^14 + 864653597379485902343*s^16) + 4*m^6*(13000990665600 + 2315940387723360*s^2 - 
           52354158117508512*s^4 - 17071401917666419776*s^6 - 464316738570924705090*s^8 - 3085059410757649472832*s^10 - 
           1645902945470639209896*s^12 + 5499931755708810677952*s^14 + 2316626325160718494993*s^16)) - 
       l^20*(3*(213087702571056 - 6522752974033728*s^2 + 85636929245175168*s^4 - 255672251711437968*s^6 + 
           8424008123160468924*s^8 + 30876613029945257856*s^10 + 186015028956668084412*s^12 + 67014421654699145448*s^14 - 
           122164890820881585235*s^16) + 72*m^6*(-2421501004751892 + 115802736064055694*s^2 + 3854218247590585242*s^4 + 
           96060031704599103788*s^6 + 171238152269930001105*s^8 - 1905109387253959516308*s^10 - 3582137729207318190970*s^12 - 
           747558336001942171112*s^14 + 208610152235457235405*s^16) - 36*m^4*(-1542356977988232 + 11620016956945596*s^2 - 
           2562415521070758504*s^4 - 39026544459273687268*s^6 - 410166939394817447409*s^8 - 441107338072124759368*s^10 + 
           2791821020639860816902*s^12 + 2909503568508002718668*s^14 + 247037272930253859903*s^16) - 
         12*m^2*(815344121754216 - 24310180886728800*s^2 - 33734765660456316*s^4 - 10541135811890162520*s^6 - 
           84155164227762214530*s^8 - 573936830721405804864*s^10 - 401267483567821096248*s^12 + 1354569514298206609680*s^14 + 
           588798331867480825705*s^16) + 2*m^8*(87426545028307200 - 2292665637462091056*s^2 + 271752464916435673026*s^4 + 
           1188971230973066585244*s^6 - 18506170730172306033651*s^8 - 59436644215553818844484*s^10 - 
           22349391873524098036524*s^12 + 15019930960952920949160*s^14 + 3465778581193631075795*s^16))))/
     (l^17*(1 + l)^17*(-20 + l + l^2)*(-12 + l + l^2)*(-6 + l + l^2)*(-2 + l + l^2)^5*(-63 + 4*l + 4*l^2)*(-35 + 4*l + 4*l^2)*
      (-15 + 4*l + 4*l^2)^3*(-3 + 4*l + 4*l^2)^7) + 
    (4*c^10*(58480191765630835200000*m^10*s^20 + 166579940180887833600000*l*m^10*s^20 + 33067008*l^77*(-1 + 4*m^2 + 8*s^2) + 
       847872*l^78*(-1 + 4*m^2 + 8*s^2) - 10240*l^76*(54389 + 3872*m^4 - 437048*s^2 + 54736*s^4 + 4*m^2*(-54631 + 23496*s^2)) - 
       155648*l^75*(32369 + 9680*m^4 - 263792*s^2 + 136840*s^4 + 8*m^2*(-16487 + 29370*s^2)) - 
       196981795296000*l^2*m^8*s^18*(785862000*s^2 + m^2*(1571724000 + 4479308683*s^2)) - 
       26264239372800*l^3*m^8*s^18*(16788870000*s^2 + m^2*(33577740000 + 154230656597*s^2)) + 
       9472*l^73*(1833755 + 527488*m^6 - 2812056*s^2 - 315601680*s^4 + 52123136*s^6 + 1440*m^4*(-16561 + 35464*s^2) + 
         12*m^2*(-117169 - 44651000*s^2 + 20191600*s^4)) + 256*l^74*(-86693325 + 527488*m^6 + 742188584*s^2 - 1355585680*s^4 + 
         52123136*s^6 + 160*m^4*(-608849 + 319176*s^2) + 4*m^2*(92773573 - 580377000*s^2 + 60574800*s^4)) + 
       1313211968640*l^4*m^6*s^16*(110020680000*s^4 + 6750*m^2*(646800 + 87964800*s^2 + 267331499*s^4) + 
         m^4*(516922560000 + 3608975236500*s^2 + 1547777918779*s^4)) + 14591244096*l^5*m^6*s^16*
        (28205301600000*s^4 + 81000*m^2*(13818000 + 1879248000*s^2 + 9154486741*s^4) + 
         m^4*(132520147200000 + 1483026852042000*s^2 + 2472209963931701*s^4)) - 
       256*l^72*(-3209822011 + 672000*m^8 + 23642728800*s^2 + 46051908960*s^4 - 30436705792*s^6 + 575930880*s^8 + 
         256*m^6*(-1238981 + 797580*s^2) + 480*m^4*(8647807 - 62088224*s^2 + 6869520*s^4) + 
         240*m^2*(49255685 + 314583452*s^2 - 588630620*s^4 + 22155392*s^6)) - 
       1536*l^71*(-2941880451 + 4032000*m^8 + 23477657864*s^2 - 14329327120*s^4 - 41835644416*s^6 + 3455585280*s^8 + 
         128*m^6*(-3736951 + 9570960*s^2) + 160*m^4*(1463137 - 255493656*s^2 + 123651360*s^4) + 
         4*m^2*(2934707233 - 7398765480*s^2 - 48294488400*s^4 + 7975941120*s^6)) + 374134464*l^6*m^4*s^14*
        (-148527918000000*s^6 - 1701000*m^2*s^2*(19404000 + 1067220000*s^2 + 3540636287*s^4) - 
         1350*m^4*(48898080000 + 3355795094350*s^2 + 24146569231600*s^4 + 11283304058029*s^6) + 
         m^6*(-2112397056000000 - 28344178879704000*s^2 - 30464920956678300*s^4 + 114882852631036963*s^6)) - 
       93533616*l^7*m^4*s^14*(1692318096000000*s^6 + 907200*m^2*s^2*(414540000 + 22799700000*s^2 + 120403945633*s^4) + 
         180*m^4*(4178563200000 + 295720560326600*s^2 + 3280989860417600*s^4 + 5778647134395467*s^6) + 
         m^6*(24068524032000000 + 513750006394099200*s^2 + 2080312968382368120*s^4 + 1406488608233519821*s^6)) + 
       16*l^70*(411343499383 + 4578304*m^10 - 4218943946296*s^2 + 31936177691280*s^4 + 14402569839104*s^6 - 5074054530560*s^8 + 
         55177023488*s^10 + 1280*m^8*(-4836643 + 3791000*s^2) + 128*m^6*(1773539879 - 14082746360*s^2 + 1704736880*s^4) + 
         160*m^4*(11250159289 + 87178397688*s^2 - 181384672560*s^4 + 7130812928*s^6) + 
         4*m^2*(-527367993287 + 14168063359400*s^2 + 16256893789680*s^4 - 11702340497920*s^6 + 221485422080*s^8)) + 
       16*l^69*(-3117785943355 + 160240640*m^10 + 19132383586648*s^2 + 151468891320240*s^4 - 39776215259648*s^6 - 
         40197837836800*s^8 + 1931195822080*s^10 + 44800*m^8*(-1258243 + 3791000*s^2) + 
         896*m^6*(286430371 - 16050679000*s^2 + 8523684400*s^4) + 160*m^4*(72244800587 - 251809365528*s^2 - 1432085466000*s^4 + 
           249578452480*s^6) + 4*m^2*(2391547948331 + 64175277566200*s^2 - 50150699415600*s^4 - 92458498496000*s^6 + 
           7751989772800*s^8)) - 25981560*l^8*m^2*s^12*(-291654820800000*s^8 - 122472000*m^2*s^4*
          (2646000 + 74088000*s^2 + 279209099*s^4) - 54432*m^4*(150822000 + 35085960000*s^2 + 1042603205500*s^4 + 
           7728453662500*s^6 + 4045422637993*s^8) + 216*m^6*(-7421394960000 - 376796069748000*s^2 - 4650544610357930*s^4 - 
           5598044703788480*s^6 + 20446275303080527*s^8) + m^8*(-19953942636096000 - 489065783302656000*s^2 - 
           1044989718071625792*s^4 + 8832790930930787664*s^6 + 14796356822227379951*s^8)) - 
       78732*l^9*m^2*s^12*(-274155531552000000*s^8 - 489888000*m^2*s^4*(621810000 + 17410680000*s^2 + 103490590151*s^4) - 
         54432*m^4*(141772680000 + 32980802400000*s^2 + 1055799916942000*s^4 + 11431156150210000*s^6 + 21710669610346779*s^8) - 
         540*m^6*(2790444504960000 + 156947107625683200*s^2 + 2813023918491438316*s^4 + 11868739797421386976*s^6 + 
           8419888942345730035*s^8) + m^8*(-18756706077930240000 - 723618288024016896000*s^2 - 5568070081764566232576*s^4 - 
           9093480057733388437800*s^6 + 183449062096325019551*s^8)) - 8*l^68*(39704973331273 - 291713184104952*s^2 - 
         229695740365072*s^4 + 1383737286123008*s^6 + 265316520939008*s^8 - 57234040893440*s^10 + 383121481728*s^12 + 
         19456*m^10*(-259795 + 244296*s^2) + 1280*m^8*(463132243 - 3952324520*s^2 + 524898864*s^4) + 
         128*m^6*(71757874763 + 765320502536*s^2 - 1768691688560*s^4 + 73698267648*s^6) + 
         160*m^4*(-338665179279 + 8533545438648*s^2 + 9305582351376*s^4 - 7394439100928*s^6 + 144153871872*s^8) + 
         4*m^2*(-36464148013119 - 60661441497896*s^2 + 1637466766747920*s^4 + 602766966118912*s^6 - 229746696204800*s^8 + 
           2506283864064*s^10)) - 1088*l^67*(550085858403 - 4917245435300*s^2 + 31070273966512*s^4 + 43537966660096*s^6 - 
         6805255984128*s^8 - 3204134246400*s^10 + 95780370432*s^12 + 4608*m^10*(-74275 + 257868*s^2) + 
         11520*m^8*(732473 - 25015820*s^2 + 14580524*s^4) + 64*m^6*(8025978287 - 34174258152*s^2 - 198189250080*s^4 + 
           36849133824*s^6) + 80*m^4*(11302243135 + 531383017992*s^2 - 508522114032*s^4 - 827067346944*s^6 + 72076935936*s^8) + 
         m^2*(-2458622717650 + 58523830129824*s^2 + 200868548291520*s^4 - 65010772205568*s^6 - 51450931430400*s^8 + 
           2506283864064*s^10)) + 19683*l^10*s^10*(-8555208076800000*s^10 - 22044960000*m^2*s^6*
          (4312000 + 62524000*s^2 + 289107099*s^4) - 97977600*m^4*s^2*(184338000 + 15717240000*s^2 + 271499798750*s^4 + 
           2046085853000*s^6 + 1255533056607*s^8) + 72576*m^6*(-497712600000 - 55445215171650*s^2 - 1419610790487000*s^4 - 
           15400365436891300*s^6 - 21513431216693500*s^8 + 75778771655805879*s^10) + 
         360*m^8*(-4805703302400000 - 238848558151089600*s^2 - 4230616827763710720*s^4 - 9725145609699094088*s^6 + 
           82289888446649427232*s^8 + 146807424043509799411*s^10) + m^10*(-9439246244736000000 - 441427881930135609600*s^2 - 
           1807387015196783462400*s^4 + 25811620183780431850368*s^6 + 105701345311327055575920*s^8 + 
           64858861094529415664735*s^10)) + 2187*l^11*s^10*(-219324425241600000*s^10 - 
         26453952000*m^2*s^6*(92120000 + 1335740000*s^2 + 9619692741*s^4) - 9797760*m^4*s^2*(47257560000 + 4029328800000*s^2 + 
           79932617103000*s^4 + 813780369444000*s^6 + 1726161252675983*s^8) - 
         54432*m^6*(17012721600000 + 1942322796940080*s^2 + 59482879791374400*s^4 + 864607398442131160*s^6 + 
           3840481780032164200*s^8 + 2910092549414941669*s^10) + 540*m^8*(-82133838259200000 - 5009275202074133760*s^2 - 
           121911468876857987712*s^4 - 928882817671861487828*s^6 - 1601447865317672542688*s^8 + 29703958093620240073*s^10) + 
         m^10*(-241987949183232000000 - 17548595378330094973440*s^2 - 242870131600748040130560*s^4 - 
           749195238935279796379776*s^6 + 32080274741109859278840*s^8 + 764496854315725650973351*s^10)) + 
       l^66*(1477079213811413 - 6256864557822696*s^2 - 166882098524071280*s^4 - 14361467701116416*s^6 + 
         108944997217123840*s^8 + 10596928899657728*s^10 - 1495242371112960*s^12 + 6285842841600*s^14 + 
         1024*m^10*(2037029701 - 18261455400*s^2 + 2647083600*s^4) + 1280*m^8*(50402845871 + 806916618824*s^2 - 
           2051962061520*s^4 + 90906127872*s^6) + 128*m^6*(-13557915813641 + 295017282833560*s^2 + 329050821702800*s^4 - 
           287840882019840*s^6 + 5844205570560*s^8) + 160*m^4*(-66810936371535 - 68066507830152*s^2 + 3937221737804400*s^4 + 
           1361196244000256*s^6 - 563141524892160*s^8 + 6278381727744*s^10) + 4*m^2*(-782108069727837 - 72751299442590040*s^2 - 
           7488748220405520*s^4 + 253364538346027520*s^6 + 42566450917798400*s^8 - 9790567556198400*s^10 + 
           65691173560320*s^12)) + l^65*(11037413618069645 - 72335237260647976*s^2 - 197015184093395184*s^4 + 
         735842500322873856*s^6 + 432262553600052736*s^8 - 44517431113830400*s^10 - 10941965890166784*s^12 + 
         207432813772800*s^14 + 11264*m^10*(487900775 - 12489888312*s^2 + 7941250800*s^4) + 
         14080*m^8*(45493892773 - 223721297768*s^2 - 1373007735792*s^4 + 272718383616*s^6) + 
         1408*m^6*(262438476381 + 110164686438152*s^2 - 123744873809360*s^4 - 191984031250944*s^6 + 17532616711680*s^8) + 
         1760*m^4*(-18216273981637 + 417672428166696*s^2 + 1395629548684752*s^4 - 527755847316992*s^6 - 375894494178816*s^8 + 
           18835145183232*s^10) + 4*m^2*(-9041904657580997 - 66446949839016472*s^2 + 897473710049481840*s^4 + 
           991062405394164224*s^6 - 178148659870973440*s^8 - 71878885091684352*s^10 + 2167808727490560*s^12)) - 
       729*l^12*s^8*(-13226976000*s^8*(6930000 + 44352000*s^2 + 304661099*s^4) - 146966400*m^2*s^4*
          (1422036000 + 51392880000*s^2 + 623507627000*s^4 + 4489547055500*s^6 + 3516535831649*s^8) + 
         1399680*m^4*(-3561360000 - 1037282400000*s^2 - 44081780858850*s^4 - 806408192643000*s^6 - 7127290148933850*s^8 - 
           12215603494025400*s^10 + 41372799054339331*s^12) + 45360*m^6*(-25218578880000 - 1962816548637600*s^2 - 
           57915264991902584*s^4 - 726621429776779360*s^6 - 1803743652708077928*s^8 + 15515851393635398720*s^10 + 
           30223189466335879759*s^12) + 405*m^8*(-44978920842240000 - 3029107848536448000*s^2 - 67677598574322383360*s^4 - 
           251319756471751523584*s^6 + 4237390914610787054136*s^8 + 18363140817149013762176*s^10 + 
           11738432748582994329829*s^12) + 2*m^10*(-21738502891353600000 - 2270338054120061856000*s^2 - 
           18934412898549062335680*s^4 + 409808188988028517783680*s^6 + 3230191881929333149288560*s^8 + 
           4754065263176112703580745*s^10 + 829291864187675550217799*s^12)) - 
       729*l^13*s^8*(-1763596800*s^8*(148050000 + 947520000*s^2 + 9951982741*s^4) - 
         4898880*m^2*s^4*(121519440000 + 4391755200000*s^2 + 67054816084000*s^4 + 583364403778000*s^6 + 1481082951884077*s^8) - 
         349920*m^4*(40577920000 + 11818732800000*s^2 + 538901998397840*s^4 + 12311940360203200*s^6 + 139167705633703740*s^8 + 
           657830852935004560*s^10 + 548960996987114777*s^12) + 7560*m^6*(-431008439040000 - 36937845563045760*s^2 - 
           1372330689205065896*s^4 - 23183190908360833504*s^6 - 171777012835333535448*s^8 - 319045286855575670152*s^10 + 
           5262756357859757113*s^12) + 135*m^8*(-384365323560960000 - 34981534155097958400*s^2 - 1081721019895475596672*s^4 - 
           13161028409638016829824*s^6 - 42457192202355235068076*s^8 + 861128953717621466016*s^10 + 
           46266373564599829386747*s^12) + 2*m^10*(-61921796114764800000 - 9817084043862854976000*s^2 - 
           253689455034350212399200*s^4 - 1398083616379807235942400*s^6 + 68849540253389488252320*s^8 + 
           6245960431220976967210845*s^10 + 3558950190526461320768797*s^12)) - 
       2*l^64*(-10770791780444251 + 86229056018511668*s^2 - 580029791868977528*s^4 - 1587225962255123968*s^6 - 
         4368982218899968*s^8 + 288366955631761408*s^10 + 15310827178463232*s^12 - 1440421458739200*s^14 + 3726010810368*s^16 + 
         512*m^10*(16520906047 + 438683284152*s^2 - 1216731397280*s^4 + 57344809984*s^6) + 
         5120*m^8*(-248914946777 + 4706214917143*s^2 + 5442450094942*s^4 - 5217740829056*s^6 + 111015687552*s^8) + 
         64*m^6*(-210708592220201 - 295141150002632*s^2 + 17746862651157760*s^4 + 5992395659090944*s^6 - 2684635038507520*s^8 + 
           30936724324352*s^10) + 160*m^4*(20783840883301 - 9751595390318364*s^2 + 751657861224072*s^4 + 
           37273860259578368*s^6 + 5890346842138624*s^8 - 1442406398117888*s^10 + 9864301117440*s^12) + 
         2*m^2*(21557264004627917 - 586680620951633848*s^2 - 3728742384176245920*s^4 + 76682860123237376*s^6 + 
           2308483757934871040*s^8 + 204648087160778752*s^10 - 30165401005752320*s^12 + 127269099274240*s^14)) - 
       16*l^63*(1497753106486867 - 2185874093298408*s^2 - 347825193240853296*s^4 - 161705835977208320*s^6 + 
         437473786516713984*s^8 + 134274302972915712*s^10 - 9428145361330176*s^12 - 1267308203212800*s^14 + 
         14904043241472*s^16 + 1024*m^10*(15279230829 - 83353366728*s^2 - 540798020560*s^4 + 114689619968*s^6) + 
         1280*m^8*(-140278124931 + 9539945108808*s^2 - 12170436120080*s^4 - 18485971836416*s^6 + 1776251000832*s^8) + 
         128*m^6*(-55726153985405 + 1138694453708088*s^2 + 4138310789230000*s^4 - 1761395490750976*s^6 - 1190663094064640*s^8 + 
           61873448648704*s^10) + 160*m^4*(-111238042545993 - 921499628480904*s^2 + 16130685299211120*s^4 + 
           17212162592006656*s^6 - 3415199907008000*s^8 - 1280582657134592*s^10 + 39457204469760*s^12) + 
         4*m^2*(-273234261662301 - 156114509813067768*s^2 - 158263831972422000*s^4 + 1034813038013646336*s^6 + 
           535877998930106880*s^8 - 59503677525864448*s^10 - 13361612915875840*s^12 + 254538198548480*s^14)) - 
       81*l^14*s^6*(37791360*s^6*(3318084000 + 38419920000*s^2 + 514162345750*s^4 + 2712104872000*s^6 + 3329744779477*s^8) - 
         2099520*m^2*s^2*(-25641792000 - 2093137200000*s^2 - 45121876569900*s^4 - 716178350682000*s^6 - 4583968570534600*s^8 - 
           10526492113351300*s^10 + 34460974750971989*s^12) - 291600*m^4*(-369241804800 - 44905780372160*s^2 - 
           1657166044761600*s^4 - 36348283927121796*s^6 - 320908506753402800*s^8 - 831976191901460136*s^10 + 
           7615740064097498976*s^12 + 16935633884756625289*s^14) - 486*m^6*(-9558381127680000 - 774565104918816000*s^2 - 
           29664434229037099200*s^4 - 402245250483389741960*s^6 - 1130642403210241475680*s^8 + 26881677609935143497360*s^10 + 
           125642740475144203438160*s^12 + 84943487566903724760979*s^14) - 
         405*m^8*(-58989162000384000 - 8830042588026892800*s^2 - 241618573029996691200*s^4 - 1111049227462877310048*s^6 + 
           45209101415937508832640*s^8 + 361302730476577830998551*s^10 + 557232298744606851682024*s^12 + 
           98543705328123283346721*s^14) + 2*m^10*(10738297639618560000 + 3819287068321930272000*s^2 + 
           77592178483856644749120*s^4 - 2437733202816213448998120*s^6 - 35469616776255073369745280*s^8 - 
           97702305205406653966640724*s^10 - 39910200657889929755422005*s^12 + 21763864753674893673802721*s^14)) + 
       27*l^15*s^6*(-3779136*s^6*(283545360000 + 3283156800000*s^2 + 61154078585000*s^4 + 341947730912000*s^6 + 
           1241411555532171*s^8) - 524880*m^2*s^2*(876483072000 + 71547235200000*s^2 + 1824974978280480*s^4 + 
           34694524248278400*s^6 + 296608154931844720*s^8 + 1484085673292959960*s^10 + 1449716296521550909*s^12) + 
         145800*m^4*(-6310678118400 - 791748523540736*s^2 - 35390751395619840*s^4 - 932551572332409624*s^6 - 
           11912711009050016672*s^8 - 82327956624448692852*s^10 - 170425901543621593392*s^12 + 2351190135069213103*s^14) + 
         810*m^6*(-49008426872832000 - 4973836331552647680*s^2 - 234058446648317453760*s^4 - 4819010889324879638776*s^6 - 
           49549174599249370807328*s^8 - 169035181559669728437144*s^10 - 2392067625832823654264*s^12 + 
           201834290295609204230855*s^14) + 135*m^8*(-1512267607646208000 - 322150355374714168320*s^2 - 
           13776636908373637213440*s^4 - 247159472020873211685984*s^6 - 1365526319952192180373344*s^8 - 
           8426838830264918501233*s^10 + 6554059906556379843987176*s^12 + 3859718198013824915517581*s^14) + 
         2*m^10*(-91763634374922240000 - 48067865037582069081600*s^2 - 2691512113152403890248256*s^4 - 
           27477354984520626303683400*s^6 - 625983866769202309559520*s^8 + 384685296985721275161559740*s^10 + 
           521061956731866363594873435*s^12 + 96519408514414478598007805*s^14)) + 
       31*l^61*(-13232087262325909 + 91335878118111064*s^2 - 752269334374248297*s^4 - 3296969090096600096*s^6 - 
         586109540325814432*s^8 + 1143607441872127744*s^10 + 201305136805728768*s^12 - 9502866408038400*s^14 - 
         701003197034496*s^16 + 4695404544000*s^18 + 64*m^10*(-1201790487007 + 41406424626024*s^2 - 58256578719120*s^4 - 
           87434054582784*s^6 + 8863949555200*s^8) + 80*m^8*(-59788368349829 + 1081826264114344*s^2 + 4440151941735760*s^4 - 
           2061788519925248*s^6 - 1359406266134016*s^8 + 73665615974400*s^10) + 
         8*m^6*(-2115576540064391 - 33036264662831944*s^2 + 562993496100098640*s^4 + 616132391766281728*s^6 - 
           130424095326824960*s^8 - 47521750764490752*s^10 + 1508516427980800*s^12) + 
         10*m^4*(3357293667335735 - 326311986545556984*s^2 - 288667206479673680*s^4 + 2392287518669874688*s^6 + 
           1203644864066152960*s^8 - 138855181802991616*s^10 - 30297084226068480*s^12 + 586929186406400*s^14) + 
         2*m^2*(22833969529527766 - 819415207720962997*s^2 - 7871158994619182750*s^4 - 2394310555273692096*s^6 + 
           9206420853633403200*s^8 + 2622411602362357248*s^10 - 185782052327162880*s^12 - 24280475763425280*s^14 + 
           286114185830400*s^16)) + 54*l^16*s^4*(-629856*s^4*(-21368160000 - 251143200000*s^2 - 7324825893300*s^4 - 
           77315282154000*s^6 - 362593701777650*s^8 - 1165221245483600*s^10 + 3905265601646571*s^12) - 
         218700*m^2*(-2152288512 - 674522449920*s^2 - 21343123394816*s^4 - 717939989557440*s^6 - 10127755684204320*s^8 - 
           71210783307092480*s^10 - 149017540577660272*s^12 + 1754690390308135184*s^14 + 4898778896570767605*s^16) - 
         3645*m^4*(-27620509593600 - 2056795830343680*s^2 - 120274377814375040*s^4 - 2610286255595781120*s^6 - 
           26330354213816029080*s^8 - 21120128741365790240*s^10 + 1798351737555544674360*s^12 + 9320906177587954512480*s^14 + 
           6840367131055584626263*s^16) - 54*m^6*(-12173063093452800 - 3055199376539750400*s^2 - 136141107257400422400*s^4 - 
           2279414676058478620200*s^6 + 1883089890688141114430*s^8 + 440714892537006820823800*s^10 + 
           3534579950465179444797435*s^12 + 5819077193646185340062875*s^14 + 1045271674611642160560092*s^16) + 
         45*m^8*(13998671764070400 + 17825037223488261120*s^2 + 797513867782615272960*s^4 + 727719774026461460640*s^6 - 
           441366399657071897083440*s^8 - 5792368644679813126093380*s^10 - 16660509343642652419636507*s^12 - 
           7043690970392763230675392*s^14 + 4008242228772729980294315*s^16) + 
         2*m^10*(78973474949107200 + 357388543286485171200*s^2 + 27904379114535524438400*s^4 - 1300644962965237011856776*s^6 - 
           37440308035453559419447110*s^8 - 182048222421144610144426260*s^10 - 135686193845947263015343128*s^12 + 
           180370900294772849113244175*s^14 + 101450391037415329261797266*s^16)) + 
       6*l^17*s^4*(472392*s^4*(730402560000 + 8584531200000*s^2 + 344584932680160*s^4 + 3733618731580800*s^6 + 
           29849435829094580*s^8 + 135117358962629120*s^10 + 181768765715178281*s^12) - 
         65610*m^2*(-183922836480 - 57641009356800*s^2 - 2115081870810112*s^4 - 85123086957292800*s^6 - 
           1424812980280105680*s^8 - 15913903429240815040*s^10 - 92967608340463861904*s^12 - 228009390494469419720*s^14 + 
           2257903601023093791*s^16) - 3645*m^4*(-708089427763200 - 63212504483377152*s^2 - 4378525060428328832*s^4 - 
           119834057168198596608*s^6 - 1982289661033117616784*s^8 - 16431072963344528479808*s^10 - 
           59776376640036709921716*s^12 - 4420216756940515839792*s^14 + 81909313128106318182907*s^16) - 
         486*m^6*(-34674785781350400 - 12095031507666647040*s^2 - 697349721635595830880*s^4 - 20108641944378915848880*s^6 - 
           261159318389221046639090*s^8 - 1418360440339735008617320*s^10 - 131331766823557936077125*s^12 + 
           7547723614939897908448575*s^14 + 4645538548987796167311746*s^16) - 
         135*m^8*(-119625013256601600 - 215130156071696787456*s^2 - 18203383873784200954176*s^4 - 
           464579705752869490921728*s^6 - 4230894381958029621975840*s^8 - 318028464066568095894852*s^10 + 
           64958554575185094652738109*s^12 + 91607882105918502792788864*s^14 + 17058450338588563211151281*s^16) + 
         2*m^10*(2024592721422566400 + 12973246400262596935680*s^2 + 2390923829873578969818720*s^4 + 
           52409779616831066229314592*s^6 + 20511744582080940079043700*s^8 - 2132656284782342721529699740*s^10 - 
           5349497755882818406570132716*s^12 - 2302890795709456033505422935*s^14 + 323417969705059230315026683*s^16)) + 
       l^62*(64*m^10*(-18990202861023 + 317448437506920*s^2 + 377911918043760*s^4 - 395719753056768*s^6 + 8863949555200*s^8) + 
         80*m^8*(-300419338489221 - 885814916373336*s^2 + 37983405151569232*s^4 + 12685642720410112*s^6 - 
           6133968956370432*s^8 + 73665615974400*s^10) + 8*m^6*(20344487577759609 - 1224619041697260360*s^2 + 
           185588406893806160*s^4 + 5365607816113507840*s^6 + 823659187484792320*s^8 - 213837580732207104*s^10 + 
           1508516427980800*s^12) + 10*m^4*(101497266641811255 - 2548928223574539768*s^2 - 16074663102304188752*s^4 + 
           1077860762615096832*s^6 + 10460602777388509696*s^8 + 890041518537641984*s^10 - 136358049840783360*s^12 + 
           586929186406400*s^14) + 10*m^2*(60687311168527710 + 904038693835157007*s^2 - 12650117987706222214*s^4 - 
           25892747161764708544*s^6 + 713358628924303424*s^8 + 4553601746238856704*s^10 + 229478076036172800*s^12 - 
           21961062095142912*s^14 + 57222837166080*s^16) + 3*(-72534020862904855 + 404582074456851400*s^2 + 
           2183379600670670045*s^4 - 8387923478167081312*s^6 - 9311901706080017120*s^8 + 129470265684438272*s^10 + 
           587856665128650240*s^12 + 17464607768371200*s^14 - 1068294153867264*s^16 + 1565134848000*s^18)) - 
       l^60*(-242494469353069216 - 388656521139049928*s^2 + 101432696935831321905*s^4 + 89195493580383343024*s^6 - 
         226724049145341157840*s^8 - 134789350176142460288*s^10 + 1933864152903394560*s^12 + 3178983848949043200*s^14 + 
         52270241084835840*s^16 - 1893005796556800*s^18 + 1212437790720*s^20 + 
         32*m^10*(-208414745757497 - 1378481814434520*s^2 + 41689964388149680*s^4 + 13805220839165440*s^6 - 
           7181973139975680*s^8 + 90472347463680*s^10) + 40*m^8*(8637852613668887 - 289090153555782568*s^2 + 
           43215916229033168*s^4 + 1438211318917546496*s^6 + 218295868468707840*s^8 - 59779737197383680*s^10 + 
           438957730897920*s^12) + 4*m^6*(828785242530138203 - 18056832752991486200*s^2 - 132798646904189130800*s^4 + 
           10756149367629068800*s^6 + 91832914240216824320*s^8 + 7745619973448683520*s^10 - 1225040676548321280*s^12 + 
           5444009807708160*s^14) + 40*m^4*(95173722130894391 + 2064130291003555935*s^2 - 34125334726507669518*s^4 - 
           69548676084755389504*s^6 + 2529199712560665280*s^8 + 12294856665272395264*s^10 + 616579674787236864*s^12 - 
           59544404442071040*s^14 + 158741441224704*s^16) + 2*m^2*(-97164130284762482 + 93818799165359770625*s^2 + 
           182389033407919569285*s^4 - 1090751561881352305120*s^6 - 1078447644672697722400*s^8 + 21240904104423212800*s^10 + 
           64866381879383887360*s^12 + 1925765240510341120*s^14 - 115845143445319680*s^16 + 171814275809280*s^18)) + 
       l^59*(2674144822081376387 - 12086048265110918520*s^2 - 102985346412823615799*s^4 + 492671307886963935040*s^6 + 
         862520754571419683776*s^8 + 80308986149542206464*s^10 - 103541433409478452224*s^12 - 10856973996339609600*s^14 + 
         325042306119327744*s^16 + 12395123933184000*s^18 - 36373133721600*s^20 - 
         512*m^10*(-123606942968801 + 1978208224722414*s^2 + 9293398555654140*s^4 - 4580302209804672*s^6 - 
           2990119256902400*s^8 + 169635651494400*s^10) - 160*m^8*(-1128792572678953 - 75229248117645568*s^2 + 
           1088757359370239728*s^4 + 1255129909798560256*s^6 - 275025086014720512*s^8 - 100093829461401600*s^10 + 
           3292182981734400*s^12) - 32*m^6*(211798896195244595 - 9243582613664694448*s^2 - 9904067335749901960*s^4 + 
           78534807689907170816*s^6 + 40181159476968811520*s^8 - 4657654851894546432*s^10 - 1028146830416588800*s^12 + 
           20415036778905600*s^14) - 10*m^4*(1693210623478876833 - 50622643724345958912*s^2 - 501965377254188593216*s^4 - 
           150977994908558541824*s^6 + 611741761254426165248*s^8 + 172678351483656454144*s^10 - 11908084405583216640*s^12 - 
           1595913075576012800*s^14 + 19048972946964480*s^16) - 2*m^2*(3021512066277729630 + 69121133943246079139*s^2 - 
           1275311776898223394540*s^4 - 4034821299738736650368*s^6 - 615211315688406283520*s^8 + 1328735931044861451264*s^10 + 
           226372695254733711360*s^12 - 10071478686936760320*s^14 - 770144676333158400*s^16 + 5154428274278400*s^18)) + 
       l^18*s^2*(2361960*s^2*(-10761442560 + 319805798400*s^2 - 10717917572480*s^4 - 80361273897600*s^6 - 917343580227016*s^8 - 
           7541998914429280*s^10 + 2813008522607560*s^12 + 129005721751650848*s^14 + 599861077961682989*s^16) + 
         32805*m^2*(-1549647728640 + 38479479563648*s^2 - 6270172686853120*s^4 - 146841955998125824*s^6 - 
           1999724065475728000*s^8 - 18777150015884237392*s^10 + 52759055803094649920*s^12 + 1207226232282166009184*s^14 + 
           7133551182030790883600*s^16 + 5990857315015208006861*s^18) + 7290*m^4*(103617078681600 - 20141647223880960*s^2 - 
           951352710240284928*s^4 - 23954838485140058528*s^6 - 287047843118023900992*s^8 + 2497849466097996085554*s^10 + 
           62967004448247826714648*s^12 + 488776010581441757849721*s^14 + 887611266046353363689052*s^16 + 
           162022733783304832533121*s^18) - 324*m^6*(8203067176550400 + 2832081930828069120*s^2 + 210897663928408313280*s^4 + 
           4920562364591532543480*s^6 - 85921104562981782189210*s^8 - 3232387479908468377966580*s^10 - 
           36474725510563177577495320*s^12 - 111231191120842778971284330*s^14 - 49301534153479656332480605*s^16 + 
           29704460217402654944182381*s^18) - 135*m^8*(-23691147610521600 + 5925098140736670720*s^2 + 
           2208271748875005017088*s^4 - 35328560673524977118592*s^6 - 3666856064553142010007696*s^8 - 
           72780824484842180161176912*s^10 - 360797527563786158137832040*s^12 - 282559206373806360025974599*s^14 + 
           383365514867147994757313128*s^16 + 219614300539562473855335778*s^18) - 
         m^10*(1262014211355955200 + 263232120032508677760*s^2 + 255751084202533853356800*s^4 - 
           22062062938365492486066720*s^6 - 1614395685494517396514210440*s^8 - 14323954216584290180142866670*s^10 - 
           18335988524287993110056620200*s^12 + 45125662474409410049948819028*s^14 + 59295861145681867940940660060*s^16 + 
           9710783996389223503833281749*s^18)) + 29*l^57*(4*m^10*(833273278952971 - 52444245566562840*s^2 + 
           617224090835161200*s^4 + 759857683702647296*s^6 - 167831914230586880*s^8 - 61980043127009280*s^10 + 
           2120433981890560*s^12) + 5*m^8*(77253438642500897 - 2247793442756666824*s^2 - 3389972019606418864*s^4 + 
           21864455871515769344*s^6 + 11695804654073710080*s^8 - 1321223421924446208*s^10 - 302989296245514240*s^12 + 
           6197852296839168*s^14) + 4*m^6*(435703118856643181 - 10672770137628913315*s^2 - 137362085225206283250*s^4 - 
           51591491948687420480*s^6 + 174356021567257497280*s^8 + 50821850255511230976*s^10 - 3295075501391191040*s^12 - 
           470502206644469760*s^14 + 5727316708270080*s^16) + 10*m^4*(90124087540852196 + 4450471112620758120*s^2 - 
           87026422403712166711*s^4 - 289808673237257799648*s^6 - 50739296549803418720*s^8 + 93109793166453768448*s^10 + 
           16214932869759225344*s^12 - 654971899490639872*s^14 - 54568381370978304*s^16 + 368347341422592*s^18) + 
         5*m^2*(-18024547876080140 + 14137688686552024876*s^2 + 39567835941659931077*s^4 - 277133012702359351368*s^6 - 
           447695342009871094952*s^8 - 44840120468469281856*s^10 + 49349166473439160704*s^12 + 5244292992413329408*s^14 - 
           137972497716169728*s^16 - 5821382503833600*s^18 + 17007611428864*s^20) - 
         2*(31270212996852451 + 90122739380400700*s^2 - 18573351733598553055*s^4 - 23995168038530363324*s^6 + 
           70653581221165600975*s^8 + 69756611544249279896*s^10 + 4173604148816553840*s^12 - 3080677078525605120*s^14 - 
           192095440104719232*s^16 + 3221408566471680*s^18 + 50067797207040*s^20)) + 
       l^58*(4675800365937553655 - 26158809674654396760*s^2 + 296369675308243769856*s^4 + 1787681851034202717128*s^6 + 
         694207501927680374706*s^8 - 1075954604496592022448*s^10 - 385054679534392042464*s^12 + 3804075109597616640*s^14 + 
         3312844235444125440*s^16 + 28132303281776640*s^18 - 457804742676480*s^20 + 
         4*m^10*(47799131800607859 - 1151873192646043992*s^2 + 82633084122196720*s^4 + 6332267041924815360*s^6 + 
           958552889326277120*s^8 - 275494783141294080*s^10 + 2120433981890560*s^12) + 
         5*m^8*(757835317698826857 - 14334338286940259208*s^2 - 133484937188581341232*s^4 + 8781303535416945152*s^6 + 
           96822484813436745216*s^8 + 8258170625535700992*s^10 - 1338929541164605440*s^12 + 6197852296839168*s^14) + 
         4*m^6*(666710102215600126 + 72495917046635207349*s^2 - 1059567446406991057730*s^4 - 2345428505893925297728*s^6 + 
           66795412568281566400*s^8 + 417333451460167436800*s^10 + 21484585373583836160*s^12 - 2076485099918376960*s^14 + 
           5727316708270080*s^16) + 10*m^4*(-2340170759042608647 + 178234817021647791612*s^2 + 361244428936321236897*s^4 - 
           2279646923384834856672*s^6 - 2287607287091484416864*s^8 + 32700355226006898944*s^10 + 133198619638741589504*s^12 + 
           4124322943977545728*s^14 - 241883282016129024*s^16 + 368347341422592*s^18) + 
         m^2*(-13079404837327198380 + 686346180978191885592*s^2 + 8675755746845795234895*s^4 + 5928290324656360460376*s^6 - 
           17434782614324065068040*s^8 - 9960276514704483046208*s^10 + 100727017399083537280*s^12 + 
           218522366524982937600*s^14 + 3815824946333967360*s^16 - 130477335246643200*s^18 + 85038057144320*s^20)) - 
       2*l^56*(10937477971346640265 - 38763233447533582324*s^2 - 420006205148374501289*s^4 + 2934502862451410985436*s^6 + 
         7238347052057883019796*s^8 + 1754577537605896891168*s^10 - 1478812405338227251104*s^12 - 334376338443623712000*s^14 + 
         1628213028857730432*s^16 + 920371754905344000*s^18 + 3166850707660800*s^20 + 
         4*m^10*(173423179025530061 - 2805233538688796592*s^2 - 35433405489155327240*s^4 + 921385380689526528*s^6 + 
           26370253749754746880*s^8 + 2295272731024035840*s^10 - 379161315932917760*s^12 + 1840673422376960*s^14) + 
         5*m^8*(-784084481796206129 + 42021468654903064408*s^2 - 483468110538242127712*s^4 - 1214256904846944898816*s^6 + 
           8763564321759328512*s^8 + 214917042825049497600*s^10 + 11556884223155232768*s^12 - 1109963651014656000*s^14 + 
           3193549586792448*s^16) + m^6*(-60059515542906897982 + 2421982927820310948826*s^2 + 6893590393466644975860*s^4 - 
           35852593175761594556032*s^6 - 38770463033776070071040*s^8 + 21760822435716923392*s^10 + 
           2180652084307406284800*s^12 + 72248773120280985600*s^14 - 4102203153554472960*s^16 + 6478714509066240*s^18) + 
         5*m^4*(-16444822861776027262 + 610924378707444956280*s^2 + 8531986227666861293031*s^4 + 6863006847756288269600*s^6 - 
           17434448770776243142304*s^8 - 10388298942222430014464*s^10 + 4074396894874725376*s^12 + 213728348219039948800*s^14 + 
           4098911760539283456*s^16 - 131638331402158080*s^18 + 88397918044160*s^20) - 
         2*m^2*(9690808361883395581 + 255557976530614228669*s^2 - 7791296232256864232490*s^4 - 34222512664133393675048*s^6 - 
           13648549113675291313080*s^8 + 18881656136465913445024*s^10 + 6843636073020152128480*s^12 - 
           16906122635060113920*s^14 - 53536096940842421760*s^16 - 515401429563555840*s^18 + 7564669864816640*s^20)) + 
       l^55*(-34158826099469492275 + 143774225953266153544*s^2 - 2459485114935795045805*s^4 - 18101626414956222974608*s^6 - 
         11752481790912738050660*s^8 + 17834426909881195275104*s^10 + 11473174188718329781440*s^12 + 
         491906319848333706240*s^14 - 179386673620543529472*s^16 - 6227978305907036160*s^18 + 43290373741977600*s^20 - 
         8*m^10*(684424520646351031 - 15310284888791153880*s^2 - 33193496229819490160*s^4 + 165648326662783143424*s^6 + 
           93997430895888744960*s^8 - 10084119425182494720*s^10 - 2438002977969807360*s^12 + 51538855826554880*s^14) - 
         10*m^8*(4806236812576432373 - 98267587833995308072*s^2 - 1953971693811631522608*s^4 - 986373282935094741504*s^6 + 
           2519993708362009256448*s^8 + 777867186711969460224*s^10 - 45912652440014954496*s^12 - 7173865919501697024*s^14 + 
           89419388430188544*s^16) - 8*m^6*(-5634750428398161167 + 597593010782279286035*s^2 - 8795236503760485429990*s^4 - 
           34843512390359054713280*s^6 - 7873716416318987050560*s^8 + 10782175589704671844864*s^10 + 
           1987492345073848417280*s^12 - 70130395314260951040*s^14 - 6625161531083612160*s^16 + 45351001563463680*s^18) - 
         10*m^4*(-25081271590112431109 + 1819178242181059355328*s^2 + 6243718315200214145174*s^4 - 
           38462616023890437755968*s^6 - 67889208633156328303168*s^8 - 8562057484404697386496*s^10 + 
           6883697065859522718720*s^12 + 774682317238561554432*s^14 - 17181535885288169472*s^16 - 844441887526551552*s^18 + 
           2475141705236480*s^20) + 2*m^2*(35943556488316538386 - 2961110546738043667985*s^2 - 44647022976618550543025*s^4 - 
           51076329258325308366040*s^6 + 145931392749140474606600*s^8 + 147624315729499698144320*s^10 + 
           11044823935447708430720*s^12 - 5722442463907879843840*s^14 - 379280913537644467200*s^16 + 5205737438897479680*s^18 + 
           95629726024089600*s^20)) + l^54*(2*m^10*(-3716265927719671638 + 103448368431023176611*s^2 - 
           915294778694951396430*s^4 - 2664856797172086048192*s^6 - 57947121954763215040*s^8 + 461608323929455019520*s^10 + 
           26051621882583014400*s^12 - 2473846284041666560*s^14 + 7471363997982720*s^16) + 
         15*m^8*(-11657115679687189691 + 331836075609206999152*s^2 + 1429527094216423866729*s^4 - 5644422360073955698656*s^6 - 
           6783805284212829626720*s^8 - 122239604616213591808*s^10 + 365287040923208674816*s^12 + 13087399572036739072*s^14 - 
           716189218941259776*s^16 + 1181712998760448*s^18) + 6*m^6*(-72733548641225702936 + 2063827679143453027856*s^2 + 
           43819953948476473959665*s^4 + 46733243843377778824088*s^6 - 90116897483521495664200*s^8 - 
           58529618352846093925184*s^10 - 724911903921136346240*s^12 + 1127018783203473950720*s^14 + 
           24119919542837560320*s^16 - 725874583232552960*s^18 + 506656708771840*s^20) - 
         10*m^4*(8668185154444291893 + 1043009895714976531440*s^2 - 27700227488774986713408*s^4 - 
           139834633601065565719704*s^6 - 68494449494571202616534*s^8 + 71928692082710155453968*s^10 + 
           28023901146222218507424*s^12 + 188696766305986789888*s^14 - 200467244152414850304*s^16 - 2230614715486353408*s^18 + 
           29622253434400768*s^20) + 6*m^2*(670685527820046686 - 2234038246607967842263*s^2 - 7667170224111330338195*s^4 + 
           73179182223405835799016*s^6 + 179256060862361696427730*s^8 + 50140552465054687420142*s^10 - 
           31915331767723386267220*s^12 - 7649484978891298367040*s^14 - 15100933130595962400*s^16 + 18801721501218758400*s^18 + 
           78212465684308480*s^20) + 3*(3973550022886423603 + 2682742111280186744*s^2 - 2291826147637596454883*s^4 - 
           3767633846948157916544*s^6 + 14620452743983820628902*s^8 + 22248064203077534438296*s^10 + 
           3843775217836233914202*s^12 - 1624965714974334417120*s^14 - 231310418294676027888*s^16 + 310700396084745600*s^18 + 
           140656620739495680*s^20)) + l^52*(-2*m^10*(-39251717942871616560 + 877269950187279775749*s^2 + 
           5550403869138167391115*s^4 - 16904536404280621580064*s^6 - 22688068980102277681760*s^8 - 
           844615178477521785600*s^10 + 1159695419292773368320*s^12 + 44793657296247070720*s^14 - 2358641126265262080*s^16 + 
           4088662346137600*s^18) + m^2*(-247596647940932956812 + 32765429542471148660202*s^2 + 550768513887883644259330*s^4 + 
           951677175923478703312816*s^6 - 2857686978601558286880840*s^8 - 4897688940151518916305668*s^10 - 
           988283611087639982608700*s^12 + 294136158216673813823040*s^14 + 45987441990535260607200*s^16 + 
           150936132462199415040*s^18 - 24728052620497768960*s^20) - 5*m^8*(-58348996791713220600 + 
           1329103757659399172136*s^2 + 63860636515581081289469*s^4 + 88053517511613475064336*s^6 - 
           128634944316494933134320*s^8 - 92429089181801431086720*s^10 - 2376688492129805153536*s^12 + 
           1660315450677477830656*s^14 + 39684087692554377216*s^16 - 1119895611797946368*s^18 + 817732469227520*s^20) + 
         9*(18430943808854210752 - 55021477320207323736*s^2 + 1488434107766295096029*s^4 + 12180664937488707037920*s^6 + 
           12039763262529560362964*s^8 - 19126792210847648752600*s^10 - 21230898529469262188206*s^12 - 
           2601304808443600530640*s^14 + 531045589546789030392*s^16 + 43879723994656808640*s^18 + 6787246829642880*s^20) - 
         40*m^4*(37335097516736480823 - 2778594829679947165047*s^2 - 14569343870061674625728*s^4 + 
           95195967552878871106530*s^6 + 282007215129696793827999*s^8 + 94309094484398613219054*s^10 - 
           43560183495655219132388*s^12 - 11493452132512250277824*s^14 - 99912099474338602464*s^16 + 
           25414678636053007104*s^18 + 127969256539267584*s^20) + 4*m^6*(-189726093724940407575 + 10861359194897018874864*s^2 - 
           170156706713555274042120*s^4 - 1158993782206257786036048*s^6 - 699904503370237967220130*s^8 + 
           546092089298332011271792*s^10 + 234622348458460244474400*s^12 + 3792484252682257308160*s^14 - 
           1537297557444374065920*s^16 - 19837443517338183680*s^18 + 239692902879457280*s^20)) + 
       3*l^53*(2*m^10*(2136127602133588614 - 34024456527116487525*s^2 - 1373934120322366405950*s^4 - 
           902094034588859708352*s^6 + 1753419036314302095680*s^8 + 578305837276097656320*s^10 - 30294470488764564480*s^12 - 
           5256794133611888640*s^14 + 67242275981844480*s^16) + 5*m^8*(-13692996766003494135 + 471047135408880561024*s^2 - 
           4799949823576493087501*s^4 - 24023241071158030130336*s^6 - 6928179439483189576992*s^8 + 
           7029865367052198679296*s^10 + 1395384783626539325952*s^12 - 41459250078801911808*s^14 - 4582909820432904192*s^16 + 
           31906250966532096*s^18) + 2*m^6*(-189519674633047418454 + 7654454678216725503960*s^2 + 42713900095367889647915*s^4 - 
           185578058033849542966520*s^6 - 383240487644832164433560*s^8 - 61187236086877151143872*s^10 + 
           35401627826463311693440*s^12 + 4320841758555990251520*s^14 - 77108281710329779200*s^16 - 4632783231335915520*s^18 + 
           13679731136839680*s^20) - 20*m^4*(16385866726071351351 - 768716187095610605466*s^2 - 14113899111165087372188*s^4 - 
           21607628613073129210092*s^6 + 45083210489873160529597*s^8 + 51227300056615613769800*s^10 + 
           4885148144505928652496*s^12 - 1745123738233278961408*s^14 - 126552007208760621696*s^16 + 1353652658977195008*s^18 + 
           31200545113798656*s^20) + 3*(13797548732587970036 - 39265476637410401368*s^2 - 381075342641378635515*s^4 + 
           4872081681126674145168*s^6 + 15733246055191180395610*s^8 + 7254841564564450382072*s^10 - 
           5095102189809218210070*s^12 - 2238263128626291372000*s^14 - 68328221884284943728*s^16 + 10784210540742046080*s^18 + 
           162636859781717760*s^20) - 2*m^2*(29449107478057801026 + 487791358881281852505*s^2 - 39639914304872998329025*s^4 - 
           225876919347918222707200*s^6 - 170392630461823109265550*s^8 + 194394573951885703236390*s^10 + 
           135497049556246609909980*s^12 + 7652157434220214499520*s^14 - 1790867580246486034080*s^16 - 
           69013072101434860800*s^18 + 365851347817966080*s^20)) + 
       l^51*(m^10*(142295909221347323184 - 3447514171340725859514*s^2 + 24842627753632988100800*s^4 + 
           159542886884433663588864*s^6 + 55089675252431867889920*s^8 - 43758953367958351810560*s^10 - 
           9346737852359486791680*s^12 + 227236276998821642240*s^14 + 29989482262811934720*s^16 - 212610441999155200*s^18) + 
         m^2*(80497949899808787732 + 52667580470239910947536*s^2 + 189466073114514016893395*s^4 - 
           2963852987133073156155592*s^6 - 10575530507472629882972340*s^8 - 5766052773109261068673564*s^10 + 
           2819504682887333888204960*s^12 + 1376310068187506014970880*s^14 + 54685419576517587711360*s^16 - 
           5491442174448272240640*s^18 - 95181486660084531200*s^20) - 5*m^8*(-298477775927892758148 + 
           8754971004668100203640*s^2 + 80525595858896780942821*s^4 - 248418444427879670448896*s^6 - 
           607541956634007507872640*s^8 - 116100474713500353123840*s^10 + 50967418818148633016320*s^12 + 
           6785054577511664549888*s^14 - 92709951534660255744*s^16 - 7133878990805991424*s^18 + 21261044199915520*s^20) + 
         10*m^4*(11978359065059711391 + 4400864164965543969852*s^2 - 187946269377320202338177*s^4 - 
           1382336628035150420667336*s^6 - 1314873114936742144905438*s^8 + 1053585638709883846679520*s^10 + 
           832276447018336109200960*s^12 + 58008255009995067701248*s^14 - 9413081354134041113088*s^16 - 
           407130694855209381888*s^18 + 1546900010749796352*s^20) - 9*(7571370364784937773 - 17888433311068619496*s^2 - 
           2952595268491238855732*s^4 - 5381408417712958842616*s^6 + 32070641678789422360308*s^8 + 
           72530354236027715028808*s^10 + 24822073357973468839418*s^12 - 8173326798535661265280*s^14 - 
           2366262586256067584256*s^16 - 45493882199246257920*s^18 + 2440756253414768640*s^20) + 
         2*m^6*(1106008527440297471256 - 37140981106020402468906*s^2 - 1285819956142979087709015*s^4 - 
           2698625796224896760388168*s^6 + 3979898143557466253324720*s^8 + 5214905423321751661182592*s^10 + 
           599950824497557815060480*s^12 - 156642968785985604915200*s^14 - 12548559415238781143040*s^16 + 
           98149138391912857600*s^18 + 3038696196449239040*s^20)) + 
       l^50*(m^10*(-6937800757162400052 - 191592444702953571912*s^2 + 135005116269650781766195*s^4 + 
           223281590308242722062680*s^6 - 263085191247011586053640*s^8 - 206571718157153253414720*s^10 - 
           7713740404093776684160*s^12 + 3465810109893590763520*s^14 + 91363856952930984960*s^16 - 2425983804880691200*s^18 + 
           1862118917816320*s^20) - 5*m^8*(-431135254391624259561 + 13306971788847733106808*s^2 - 
           123031428810987963122056*s^4 - 1210317244481059760790568*s^6 - 847363148413698491030682*s^8 + 
           519609727786896028741488*s^10 + 245215425300841284100960*s^12 + 6026296235651590979072*s^14 - 
           1478415459811401222912*s^16 - 21900645938260805632*s^18 + 242598380488069120*s^20) + 
         4*m^6*(1547928509388125848722 - 65285638591593583351449*s^2 - 645939097734028850376390*s^4 + 
           2554929590356878680879568*s^6 + 9653060468512847423824670*s^8 + 3685818126133919956548550*s^10 - 
           1296840206953614743789860*s^12 - 378491871153956381988160*s^14 - 5536435277347092542880*s^16 + 
           758591818960207788800*s^18 + 4576530263409871360*s^20) - 9*(55207023140208906623 - 140014828505348137976*s^2 - 
           507302013845910125616*s^4 + 23175324623274916203096*s^6 + 93375914375399665738514*s^8 + 
           73321421596537232894256*s^10 - 46512181741095346411196*s^12 - 38115222193209878429240*s^14 - 
           3044429568911599573185*s^16 + 287419663051945705320*s^18 + 10488421022633774640*s^20) + 
         10*m^4*(374699454584513830281 - 22096134968457925261764*s^2 - 512527142493571003261129*s^4 - 
           1320155915024232939860016*s^6 + 2482359588919679237645830*s^8 + 5149666769952403617081984*s^10 + 
           1177456815834862229577554*s^12 - 257340895032760542728544*s^14 - 44842366233618415546032*s^16 - 
           324702795806733595776*s^18 + 21572141702637980416*s^20) - m^2*(-630066728274066620892 + 5856541934154170950152*s^2 + 
           1148572595892614418295745*s^4 + 8177477294013238795282616*s^6 + 10351467066379928903559840*s^8 - 
           10612238600863569258621568*s^10 - 13666132273147555288157290*s^12 - 1897034271861693788085240*s^14 + 
           271524870099247677242820*s^16 + 25200964563082845510240*s^18 + 57477598189955187520*s^20)) + 
       l^49*(-542583518655740553440 + 1172913959627507978744*s^2 - 47347814158023253067380*s^4 - 402808236995668062216024*s^6 - 
         581241725990851905503550*s^8 + 1019748034508852550442320*s^10 + 1913295057788644374611700*s^12 + 
         445914504872557109188200*s^14 - 73233057346332730411815*s^16 - 12293340604737277113000*s^18 - 
         108659242198347130800*s^20 + m^6*(4758713647207780980708 - 230890613315256431147700*s^2 + 
           4059404711653658134142850*s^4 + 46372308428628346416639600*s^6 + 51981827889233484296477200*s^8 - 
           31314529101635969887704040*s^10 - 27790981752104815295693200*s^12 - 2227993218437917907846400*s^14 + 
           274231046402832975753600*s^16 + 13247952183756390067200*s^18 - 32639403120923596800*s^20) + 
         5*m^10*(-122658563548796810868 + 2834544685397715784260*s^2 + 40483833585742247766145*s^4 - 
           97265768852343843320328*s^6 - 272592487405471821483880*s^8 - 58418533378054095812160*s^10 + 
           21002761044689643222400*s^12 + 3016571672257500129280*s^14 - 30124932829507906560*s^16 - 3093975239439360000*s^18 + 
           9310594589081600*s^20) - 25*m^8*(18657127589238607959 - 570982873840455387240*s^2 - 125013476571105372689278*s^4 - 
           327986846237044456146424*s^6 + 372699790124873601528654*s^8 + 549996828738468614415024*s^10 + 
           71611901959790846265312*s^12 - 14783662087181860624896*s^14 - 1300083560134604504832*s^16 + 
           6827668632455387136*s^18 + 309397523943936000*s^20) + 10*m^4*(518456442957032272816 - 41232566429008362417744*s^2 - 
           316776031293753541183115*s^4 + 2349095329124204617812000*s^6 + 11275997928338439696119260*s^8 + 
           6981758593805087679952680*s^10 - 2495425735244210553255470*s^12 - 1366324615389309888588640*s^14 - 
           64397950851525261263280*s^16 + 4634270468743531578240*s^18 + 91745308876555528960*s^20) + 
         2*m^2*(293228489906876994686 - 57716943017163898523700*s^2 - 1033032633412515839713400*s^4 - 
           2584369107002896539489200*s^6 + 8680905260014263953675850*s^8 + 24419455155943646019322000*s^10 + 
           9205297178671054869757375*s^12 - 2149443086030049164837700*s^14 - 693929854202280714497250*s^16 - 
           16861470537141634206000*s^18 + 591947301906053103200*s^20)) + 
       2*l^48*(145276313193966511387 - 566013011765372702212*s^2 - 30480285710934709816618*s^4 - 48076952150988134930340*s^6 + 
         604499290359909440470632*s^8 + 1973188650519887536923696*s^10 + 1145177155907814787621452*s^12 - 
         341245007826992387260740*s^14 - 184330634359084461605259*s^16 - 8312232164286846405420*s^18 + 
         298017404682706137672*s^20 + m^6*(-3420457699665812242770 + 136931835474884237381082*s^2 + 
           7787319604851805020196020*s^4 + 27458983639789771948706016*s^6 - 35852132368548463218460460*s^8 - 
           87672677365394991441196084*s^10 - 21612467480900097705752640*s^12 + 3756108439414621905378560*s^14 + 
           720772104092425406861760*s^16 + 7512701755190494154240*s^18 - 314292984129340860416*s^20) + 
         2*m^10*(-339974984439238759326 + 8044374055251703431357*s^2 - 47826910234199198602760*s^4 - 
           674131445869423725577512*s^6 - 512736668388482086408810*s^8 + 268633382636032684198992*s^10 + 
           135798815411562694384320*s^12 + 4227007730632064291840*s^14 - 761589818368539745536*s^16 - 
           12669715080609966080*s^18 + 129846065340645376*s^20) - 5*m^8*(721619337191535490869 - 22693429388211932044800*s^2 - 
           405198020695761478082933*s^4 + 1108638086029392105893260*s^6 + 5131323016372003231884024*s^8 + 
           2111898256786726439766264*s^10 - 614255806420548233707568*s^12 - 194578860205633979522560*s^14 - 
           3776352159448236801792*s^16 + 357837467391359108096*s^18 + 2533943016121993216*s^20) + 
         5*m^4*(-20230060304036932990 - 8247207350331302088960*s^2 + 814621880703849352530527*s^4 + 
           8486866336948045826185608*s^6 + 13354714538847693530615960*s^8 - 9424228816538236685376648*s^10 - 
           13991085878444039704654186*s^12 - 2106303154629995633278400*s^14 + 229140035412018240753984*s^16 + 
           23785160910983221829760*s^18 + 94131370607363442944*s^20) + 2*m^2*(-141503252941343175553 - 
           30277985107894340486718*s^2 - 81274057534883966021120*s^4 + 3192008024742807765346696*s^6 + 
           16126284345111661093368780*s^8 + 14634437889631633687440292*s^10 - 6334448539262348265523520*s^12 - 
           5835147407569391549757780*s^14 - 513496371961180459714575*s^16 + 34785897775999671230760*s^18 + 
           1444474585077505826240*s^20)) + l^47*(1391140031410123646997 - 3605371956685264933528*s^2 + 
         14587481958119854495541*s^4 + 634765437356188595749664*s^6 + 3103371614052112435238556*s^8 + 
         3858578597906195118852528*s^10 - 2431525435984482294047004*s^12 - 3506970050919930848548320*s^14 - 
         496384596395689948604532*s^16 + 41188451042247509766240*s^18 + 2944294304946541909056*s^20 + 
         4*m^10*(-203159274731252764434 + 4704894316944085625793*s^2 - 329937645542072576672065*s^4 - 
           985755574346145167566488*s^6 + 965063875482039892465560*s^8 + 1528199904894247931414208*s^10 + 
           213652810795633466865280*s^12 - 37759354022458858301440*s^14 - 3577064785583770328064*s^16 + 
           11189526264763310080*s^18 + 835209893850497024*s^20) + 10*m^8*(-1196901869247368401131 + 
           36846116376337093669200*s^2 - 322963348749200220926543*s^4 - 6097574391948839967541520*s^6 - 
           7429410486945577772626356*s^8 + 3752440208269215639943584*s^10 + 3592603732960699285013312*s^12 + 
           313599046333372307491840*s^14 - 31832566632092593884672*s^16 - 1690189820751855448064*s^18 + 
           2237905252952662016*s^20) - 4*m^6*(5034753077690841988622 - 227366339161051848453264*s^2 - 
           3772403139021505157569965*s^4 + 15111653616826590618073608*s^6 + 97319025665447605942178720*s^8 + 
           64195401185551523752601608*s^10 - 18501771715211991389119120*s^12 - 11064961853384115460337920*s^14 - 
           579862498187804248091520*s^16 + 32931004832880718545920*s^18 + 732163754821975508992*s^20) - 
         10*m^4*(925198238855029794779 - 67504346197771533165864*s^2 - 1940872255487221351333648*s^4 - 
           7767079771537997099565072*s^6 + 14700201670525895965697380*s^8 + 51801370985117319690450912*s^10 + 
           20516841740443892162713784*s^12 - 3702134905678213248693120*s^14 - 1320647307527448898934976*s^16 - 
           36985608479917596433920*s^18 + 965669837915627951104*s^20) + 2*m^2*(-901342989171316233382 + 
           33091446735220450391121*s^2 + 1760846678784418590888640*s^4 + 15427766643608612391346768*s^6 + 
           30326864181386856092193540*s^8 - 30993185919259036637610884*s^10 - 68928303671344556940458060*s^12 - 
           16725126872167790776421040*s^14 + 2024999669159900130732600*s^16 + 378635007101075793622080*s^18 + 
           4140939160346546145920*s^20)) + l^46*(1190630428592189870255 - 2214743004048220828296*s^2 + 
         105806009627061059904495*s^4 + 899029531942122272761904*s^6 + 1835809910949372616994850*s^8 - 
         3957772668150131251357608*s^10 - 11872170640965863428195050*s^12 - 4424015085648496106752800*s^14 + 
         719310418385884617720267*s^16 + 212996015666264826663840*s^18 + 4018256657458689140235*s^20 + 
         2*m^10*(1285861075655433949818 - 31667790483076736576835*s^2 - 983996472219104097509515*s^4 + 
           2191075239831270705841896*s^6 + 11444400631068963717191590*s^8 + 4868359208370605966730810*s^10 - 
           1268640961337919463254300*s^12 - 423563323734114795174080*s^14 - 9691162973674542015840*s^16 + 
           727956734218711020800*s^18 + 5871313236783511040*s^20) + 5*m^8*(-723419491418024535225 + 
           14814700224217830269856*s^2 - 3783428541432467027295683*s^4 - 16024338817792352738906720*s^6 + 
           17117651779731705131041674*s^8 + 45842258460508116355108056*s^10 + 11716128239562249310455094*s^12 - 
           1757235621652695981340192*s^14 - 361936260071227195230864*s^16 - 4645263853694098346368*s^18 + 
           145591346843742204160*s^20) - 2*m^6*(7612604669223197107624 - 365554850479815322060740*s^2 + 
           7967376572279507533062495*s^4 + 144104475415381734126659400*s^6 + 252911645691466911994270760*s^8 - 
           142195227035552906930424896*s^10 - 230611579482588176642928450*s^12 - 36323335570920025184522600*s^14 + 
           3261986010734403479281740*s^16 + 371019907097145830455840*s^18 + 1942291578278459541440*s^20) - 
         10*m^4*(1062841308231309735735 - 92947995061901506119240*s^2 - 1016865363650238145457330*s^4 + 
           9617123097202131351118560*s^6 + 70057772496914909461720042*s^8 + 67822536351775539848586528*s^10 - 
           22614024501517281226840244*s^12 - 22750093396604158807081096*s^14 - 2126866631846124183195843*s^16 + 
           112894387760896881466296*s^18 + 5254341663696896471824*s^20) - 
         2*m^2*(553685751012055207074 - 127062835791687254619195*s^2 - 2353708062139184658127400*s^4 - 
           8310339677174352340182800*s^6 + 34894287120036496195114050*s^8 + 151244450853027436044673270*s^10 + 
           89850690956110907597096050*s^12 - 19938356964594500488490280*s^14 - 11712243203444013523376040*s^16 - 
           577382535504924870255555*s^18 + 15165147999023601393350*s^20)) - 
       l^45*(834695184751217517446 - 3661909162383191085336*s^2 - 75332514262300710116829*s^4 - 14662193139926250004576*s^6 + 
         3360123259690149446611806*s^8 + 15033879393018826798044504*s^10 + 13282686851565277276532046*s^12 - 
         4218565377816233837997120*s^14 - 3779826260792161199865273*s^16 - 284120782636519240757280*s^18 + 
         9819011579212103106051*s^20 + 2*m^10*(-3635282359044556503714 + 87730105810540713607341*s^2 - 
           438325936594698803837335*s^4 - 13480710351533561527658184*s^6 - 16978774074910884427831850*s^8 + 
           7875892517807725981770186*s^10 + 7807878293683252709705860*s^12 + 714505215193496334346560*s^14 - 
           64283686465292921459808*s^16 - 3666111850888363754240*s^18 + 1522799041753916928*s^20) - 
         5*m^8*(3915577005773476647219 - 138501723541141732964112*s^2 - 4653658464439410653437213*s^4 + 
           13199997290112208485032960*s^6 + 102714327456861541437719694*s^8 + 69162223017041013282923880*s^10 - 
           17632151764769878809548582*s^12 - 11101795639804374764782816*s^14 - 620031698818539962285808*s^16 + 
           30027427512979610578304*s^18 + 733222370177672750848*s^20) + 10*m^4*(-111073094279405016468 + 
           1400463326355130280172*s^2 + 2330696965081009609379978*s^4 + 32977155283391322769134144*s^6 + 
           76761460514047765130662226*s^8 - 56695897948022685238553328*s^10 - 139379261434786447232185756*s^12 - 
           34464311800202916199769528*s^14 + 3327912763275751429124667*s^16 + 686214144505739876786568*s^18 + 
           8534188825548459183728*s^20) - 2*m^6*(7166706600869388201574 - 324380456413945491521268*s^2 - 
           29785606813756398177240495*s^4 - 158081481630961967444627784*s^6 + 217488959504128119178075760*s^8 + 
           873506367631790823395045824*s^10 + 352206912077344274015714510*s^12 - 53502778132287695665622440*s^14 - 
           20573841100860747614069460*s^16 - 629163326938011742509280*s^18 + 13374701037034204118464*s^20) + 
         2*m^2*(-915477290595797771334 - 73111052376712609787469*s^2 + 114832134652567737852905*s^4 + 
           18130313873384055125238128*s^6 + 124415466263907337160678130*s^8 + 168330277419025365576103826*s^10 - 
           76310006016236547556001410*s^12 - 117220539054021610268906280*s^14 - 17057682758727471101494920*s^16 + 
           1061441851027034170421115*s^18 + 85370807484869450372170*s^20)) - 
       l^44*(2*m^10*(-3415054772777538010392 + 78876675361655821490751*s^2 - 3923432000523445567835885*s^4 - 
           18393953900094771442282104*s^6 + 18056133413001208764568800*s^8 + 49980542448898708678830666*s^10 + 
           12960446667998686185283530*s^12 - 1786213550959823966279520*s^14 - 384943103229530662002576*s^16 - 
           5595551077068473586560*s^18 + 146069130894204668672*s^20) - 5*m^8*(7441650010111911907572 - 
           242997180558318898171416*s^2 + 2270544993546766689484585*s^4 + 75225651792470320943409040*s^6 + 
           137505291131354386945879476*s^8 - 69289549399164041627011224*s^10 - 116556282284612255043100214*s^12 - 
           18788621157284912386472368*s^14 + 1489134841419441637775880*s^16 + 181147042427758442959424*s^18 + 
           1119110215413694717312*s^20) - 20*m^4*(708204978756241527876 - 65026903441423423927482*s^2 - 
           2328666104876536881605291*s^4 - 13329798968682708416657328*s^6 + 30384543559099163604856259*s^8 + 
           159662709832782097996181640*s^10 + 94489251126672879449895598*s^12 - 16997405047380151012664028*s^14 - 
           10758576767795444539402344*s^16 - 563729790184650691267062*s^18 + 11734875588272943485564*s^20) + 
         3*(893951442470198316852 - 2678346934395505029704*s^2 + 23788229861172954540997*s^4 + 406197351030123125011984*s^6 + 
           2418736424415834983428332*s^8 + 4388413016444374818482424*s^10 - 3239472750406721534420538*s^12 - 
           7305736997988951288527040*s^14 - 1566264581611156100779236*s^16 + 141190919255233462142160*s^18 + 
           16779188984720813451747*s^20) - 4*m^6*(10243251967262387939211 - 494655140166438989209914*s^2 - 
           12896579872329818613024150*s^4 + 62304160781387349003767148*s^6 + 601278411535551437594148470*s^8 + 
           590794362779160661428458452*s^10 - 168436536594385717069561620*s^12 - 179070430822872402254486600*s^14 - 
           17394508292335922127507435*s^16 + 775758019597182548284120*s^18 + 39627325048708152075824*s^20) + 
         2*m^2*(-2008760200796628772278 + 99692888733768524738031*s^2 + 3401899253592845442675685*s^4 + 
           36858621952497879385483528*s^6 + 103887915577087813635022080*s^8 - 126005998253203399387223354*s^10 - 
           425871103186391839555135910*s^12 - 155363823331947426040884720*s^14 + 19363365356731230445192830*s^16 + 
           6278357639317345760401605*s^18 + 131102110828850329241525*s^20)) + 
       l^43*(-1738867410575629240103 + 3868386617511694921880*s^2 - 145425681027375946142868*s^4 - 
         1188812950666362026760376*s^6 - 3335560769062779383309108*s^8 + 10895762761658853397898600*s^10 + 
         45867199706955546534359982*s^12 + 24657914356226657507886480*s^14 - 4715792712165883018237335*s^16 - 
         2157658324335807662935440*s^18 - 65459399726356604062839*s^20 - 2*m^10*(2415984051841734789280 - 
           68036116311327707554617*s^2 - 5452971406311466045924330*s^4 + 13083172357084007323358160*s^6 + 
           112314687096252508504482490*s^8 + 75987938166789610271241834*s^10 - 18098640771298906864996920*s^12 - 
           11725421162489839694057600*s^14 - 680274830699492986624128*s^16 + 29794063321802373440000*s^18 + 
           780637808120697697280*s^20) - 5*m^8*(-4148621335346747335664 + 107089813636508530603912*s^2 - 
           14240624287377972646825745*s^4 - 88297425090937308764541200*s^6 + 106046609931914209828463154*s^8 + 
           446989485521845577459591544*s^10 + 181108938134487378856445926*s^12 - 24584553819806112293579584*s^14 - 
           9970503667169390604617568*s^16 - 322466018636453484711424*s^18 + 5958812664360474688000*s^20) + 
         2*m^6*(13439612463354919661456 - 694475937822770954194214*s^2 + 22091919171478312387619735*s^4 + 
           559369933126812744551707128*s^6 + 1385319063512011366251223160*s^8 - 874818410713097736704229080*s^10 - 
           2238554627198620754116219110*s^12 - 560372916619347545781664280*s^14 + 45638563462386740371730880*s^16 + 
           10253652788486894395212160*s^18 + 138596153701963065367424*s^20) + 
         10*m^4*(1214435443683341383693 - 124257140051978170540620*s^2 - 1855376222503338679944383*s^4 + 
           27649832023491101105564528*s^6 + 271879054637319799898381050*s^8 + 371122734851196185071281984*s^10 - 
           138546228607732024826252000*s^12 - 221542729228444583325205672*s^14 - 33044547088348292646073593*s^16 + 
           1628796316761451114388832*s^18 + 147176837400294529884544*s^20) + 
         m^2*(1934193308755847460940 - 339428779802085547633456*s^2 - 6354250158988242067928215*s^4 - 
           30544095898629495714166808*s^6 + 197479198320064304950093820*s^8 + 1169819926411362088748279444*s^10 + 
           988031668704228296896296680*s^12 - 249016503842337642366759360*s^14 - 231152954368392332537512320*s^16 - 
           18255207463268503975710990*s^18 + 464728197725287397688520*s^20)) + 
       2*l^40*(846552869588567285577 - 3066361832111481420484*s^2 + 60507857033291736585869*s^4 + 
         427212963801926869407932*s^6 + 1553157907489230896735244*s^8 - 10929494029869048881962344*s^10 - 
         54725963476424299759659306*s^12 - 39797805204798995138061420*s^14 + 10218690766851642512752581*s^16 + 
         6588832452581088627347340*s^18 + 293444244510470861561451*s^20 + 4*m^10*(-138656053321943476203 - 
           3535974717089058362943*s^2 - 4434034099421408001983815*s^4 + 12910098216979615214951334*s^6 + 
           165895399890370254004481905*s^8 + 164587951883939924747067738*s^10 - 38579187234407100586094580*s^12 - 
           44757902485613537610039650*s^14 - 4576438203684974332995744*s^16 + 161014333604735371961480*s^18 + 
           9477885610173004331064*s^20) + 5*m^8*(-4468877030754185709177 + 138070292049107782326216*s^2 - 
           16487731929107098413369574*s^4 - 141330297832674237648010492*s^6 + 221604349137908764922924946*s^8 + 
           1313048937067139507336583648*s^10 + 777695200882402738298311196*s^12 - 102221097848808238851587540*s^14 - 
           75772947883409742544080477*s^16 - 4324570904119865814227408*s^18 + 64405733441894148784592*s^20) - 
         2*m^2*(766590458027870355121 - 65701373780665036687929*s^2 - 1177358365888655339590840*s^4 - 
           6889582530463940734332472*s^6 + 100153176193916589189416670*s^8 + 698092732804077241409382506*s^10 + 
           788024590204341235874081030*s^12 - 261240903846236807086023780*s^14 - 343668369042768314305708515*s^16 - 
           39975402397929126452497275*s^18 + 1085115506132430212812030*s^20) - 
         2*m^6*(6820347600128318351707 - 390237802062290420125197*s^2 + 22191863504705053147500720*s^4 + 
           670358820786663514752016284*s^6 + 2197434001499435325235709590*s^8 - 1830424003242879521412387988*s^10 - 
           6546541939934063930785203000*s^12 - 2401379864857238933443173880*s^14 + 189662021895882268201028625*s^16 + 
           78149850321814776000474785*s^18 + 1873581388610058199103614*s^20) - 
         5*m^4*(519351674737330010206 - 90898870840488028562952*s^2 - 1626817375149206828272103*s^4 + 
           56510436173391414125968416*s^6 + 651361458710056103460414394*s^8 + 1176420236985551889049500912*s^10 - 
           576025917472218235633965380*s^12 - 1299593582185968609122779480*s^14 - 285168062038611776604377130*s^16 + 
           14094501972516273897053760*s^18 + 2273190929882459843920903*s^20)) + 
       l^42*(1547279712850671948725 - 7071214822400917063496*s^2 - 29032990634565442752498*s^4 + 285438821900951209491208*s^6 + 
         6387352091936519878148882*s^8 + 36197060351614853382212128*s^10 + 44313176878188343532559792*s^12 - 
         17944538244292093601235960*s^14 - 23380289988685564451572341*s^16 - 2590457390152519349182680*s^18 + 
         102318775654765637422188*s^20 - m^10*(22324111073944493144956 - 562866787415773399375044*s^2 + 
           2403675920421245418010715*s^4 + 162520978414067305225428456*s^6 + 302869007022439203542981200*s^8 - 
           143864897150939666562768096*s^10 - 246599666064134283055849570*s^12 - 40344009851407543502732920*s^14 + 
           2936183007721609322189316*s^16 + 375484494309195502462560*s^18 + 2572120233840497320768*s^20) - 
         5*m^8*(5708526750946288215149 - 244284760870556261446696*s^2 - 15518407030730446321344166*s^4 + 
           54762128183104981615721432*s^6 + 621042180434979835785859566*s^8 + 610989862296585718172205936*s^10 - 
           157487044350223162329533532*s^12 - 174158344253591059579982040*s^14 - 17377820588973657557370189*s^16 + 
           682000101830568207726408*s^18 + 37548449430919550246256*s^20) - 
         4*m^6*(5885673910163877896974 - 261218693260520199440263*s^2 - 35988554428881102884523395*s^4 - 
           261904881136233918184537644*s^6 + 463789451383924402089494140*s^8 + 2629912510011222874246696574*s^10 + 
           1549307919315997521732792260*s^12 - 236681451384580104727819440*s^14 - 161411437532593617080534280*s^16 - 
           8861106594580030794937965*s^18 + 153897844143148600359162*s^20) + 
         10*m^4*(-259564300544394138301 + 33252421318226223266700*s^2 + 4511943916575334258995431*s^4 + 
           80911609038317437693196248*s^6 + 253814178837921859697830616*s^8 - 240034975984163311094537280*s^10 - 
           838967332790256882255021274*s^12 - 304341699526258373132138960*s^14 + 30104117319899165320303401*s^16 + 
           10875759616217156632611300*s^18 + 244979173654371016149053*s^20) + 
         m^2*(-3535607411200458531748 - 47683409247355119972956*s^2 + 1901643928356034125527395*s^4 + 
           69685502758933158127512392*s^6 + 606137192503463890196230480*s^8 + 1115865841458110769084597784*s^10 - 
           643159173865177988574762530*s^12 - 1422350304385667437713794520*s^14 - 304749479047382854289027220*s^16 + 
           20325891880870752573077160*s^18 + 2763863056610707731058655*s^20)) + 
       l^41*(m^10*(-26184063032687508580012 + 632292488083308086414064*s^2 - 28337076830615418541880125*s^4 - 
           196301264057066621582646456*s^6 + 219508041620002432089378780*s^8 + 951846387731107131716565504*s^10 + 
           388199384152140768910638590*s^12 - 48100534163570655679334120*s^14 - 20462905130593951918261236*s^16 - 
           688158018816391781917920*s^18 + 11536463058860317331904*s^20) - 
         5*m^8*(13060453682968069974785 - 477410870121315436516168*s^2 + 5797898675202115762339780*s^4 + 
           284582482455632178110425480*s^6 + 725836659734880237848003100*s^8 - 419336516548211819801450064*s^10 - 
           1101212548472720111625672876*s^12 - 279330719024977195374306024*s^14 + 19745550879992475308625591*s^16 + 
           4803929064320527767913512*s^18 + 68815801881639178191792*s^20) + 
         2*(1751219399143839072827 - 6655576664296432840452*s^2 + 65927241351040011558961*s^4 + 712178426748204216707428*s^6 + 
           5383069632545883878277391*s^8 + 12851870543895015068962688*s^10 - 13971306145787109983226234*s^12 - 
           41940140904266528794172220*s^14 - 12651611372641721554562628*s^16 + 1412868395734672223893500*s^18 + 
           250964996323259817318231*s^20) - 10*m^4*(1107414928100639635356 - 153517323008518810082616*s^2 - 
           7051937734409146697026609*s^4 - 51868761919079935707547240*s^6 + 180278789725875573745773892*s^8 + 
           1208615296710156288984040848*s^10 + 992900427497728976864265794*s^12 - 204379280231987890982590848*s^14 - 
           204181336774604556539805168*s^16 - 16941085731709680146106192*s^18 + 328082681930367791510935*s^20) - 
         2*m^6*(27704094147194916852826 - 1365872762327446384361606*s^2 - 50445548663141680896671785*s^4 + 
           368323396530154978786938792*s^6 + 4562950134982879063786964620*s^8 + 6200301554509470847904742068*s^10 - 
           2014399996610201052619858690*s^12 - 3374891584771670664196342200*s^14 - 517558001523499552135377870*s^16 + 
           20769440262481649924557710*s^18 + 2113270617448158124619364*s^20) + 
         m^2*(-6655576664296432840452 + 308005562528185631650084*s^2 + 8112299302559559193836410*s^4 + 
           111110507103771603958937712*s^6 + 405090421440450909375742780*s^8 - 736843677764932751005128256*s^10 - 
           3229936069051487440821179230*s^12 - 1646202164039833144337950680*s^14 + 241714326643388510008369200*s^16 + 
           121328783275535426929757220*s^18 + 4020604881745854583407925*s^20)) + 
       l^39*(-1807536752810355795457 + 8614147230419631051480*s^2 - 40561475831017217636243*s^4 - 
         514529578655169957541520*s^6 - 8342135479461918766022348*s^8 - 53979135941175804056389504*s^10 - 
         84739595050466780342273508*s^12 + 51739604468153551374702480*s^14 + 88332272604972836442975231*s^16 + 
         13760808380037633447373680*s^18 - 679302515692702946043279*s^20 + 
         4*m^10*(9798753118577052687502 - 262503978087324034542114*s^2 + 871889430071459285919800*s^4 + 
           149213180702257367993815344*s^6 + 394264265128909798057955725*s^8 - 207843228853215284272310577*s^10 - 
           571247785638020382470034585*s^12 - 147574599238007697317741060*s^14 + 9062959350321268305228102*s^16 + 
           2402913821742287143597520*s^18 + 36038015598724913743776*s^20) + 
         10*m^8*(1894370099571958584037 - 115858555517282175357464*s^2 - 14954966581261702556160338*s^4 + 
           77677727955855961954084744*s^6 + 1147420921324725751215669129*s^8 + 1573998029759058463065153492*s^10 - 
           446341375850947529694341003*s^12 - 801275108347627508335953256*s^14 - 126520555471262035440258795*s^16 + 
           4171378427861017856610968*s^18 + 480582764348457428719504*s^20) + 
         4*m^6*(7869027900260681610530 - 305253882367221532134382*s^2 - 53825070820508776881453470*s^4 - 
           493663608812915970055049016*s^6 + 1359639854777533706517991120*s^8 + 9683582966708772940916286284*s^10 + 
           7946809151330849555778324495*s^12 - 1327906754658750154978006900*s^14 - 1485368258645965805369843490*s^16 - 
           129446691650252828062460770*s^18 + 1924368157747497992232196*s^20) - 
         10*m^4*(-202686230172220910583 + 57748180185725541042576*s^2 + 5922978200723067247431902*s^4 + 
           122582687957688879755782120*s^6 + 476263283599005520703355596*s^8 - 700368626683087821503496816*s^10 - 
           3086492800293026816293977904*s^12 - 1567549641332564154441284696*s^14 + 172474059704242285165263897*s^16 + 
           101185861468548353175279216*s^18 + 3625581517550973851056058*s^20) - 
         2*m^2*(-2153536807604907762870 + 44615200434461635847903*s^2 + 1610315837311459060313225*s^4 + 
           45522275067996171920256664*s^6 + 456212620440154219386662900*s^8 + 1053712312256506129536680588*s^10 - 
           927880274958425171542464280*s^12 - 2637262359278700909869538000*s^14 - 794328895039027142590053180*s^16 + 
           61879261580116944525001095*s^18 + 13154781943091068822336075*s^20)) - 
       l^38*(3055026825858316461493 - 15629668808194378847864*s^2 + 137427040277393776150815*s^4 + 
         926800835891560113232608*s^6 + 9968210982806616105418490*s^8 + 26568113441257398460896712*s^10 - 
         55410502389753067539567630*s^12 - 196377593849590455406023120*s^14 - 80632373625696214676043981*s^16 + 
         12223068938134470946128240*s^18 + 3053685086934642872171469*s^20 + 2*m^10*(-27606315089899331316782 + 
           707846815977291966141315*s^2 - 30726186365866107329557700*s^4 - 311496560751827547048431688*s^6 + 
           434898210287925128840013030*s^8 + 2755312082773531276991477034*s^10 + 1656900705898500448124620790*s^12 - 
           185809748287439544737665400*s^14 - 152238399082677629532127284*s^16 - 9007444564365244522079035*s^18 + 
           115550674863307726575478*s^20) - 5*m^8*(12281131190251759459253 - 543099384343287928574896*s^2 + 
           10712171745425486230973173*s^4 + 656651321233399400660104672*s^6 + 2268810190923278207512076586*s^8 - 
           1677800258447251818509796408*s^10 - 6326855009975829616016800798*s^12 - 2367627286604882076691380608*s^14 + 
           148906231452176062250742783*s^16 + 71317766885697722696037976*s^18 + 1801488912873048904415807*s^20) - 
         10*m^4*(-53607128317483650143 - 103445373218760901927200*s^2 - 6559705810349648467222756*s^4 - 
           51935841592658526883452280*s^6 + 368324598517810825170958912*s^8 + 2793510097258100694701391216*s^10 + 
           3086260786988013616420779986*s^12 - 811648640350210316659928400*s^14 - 1178034260651531183730953889*s^16 - 
           145136396825245952729758320*s^18 + 2682560651085941257166692*s^20) + 
         2*m^2*(-3907417202048594711966 + 136354897711044103147955*s^2 + 2837883029576034960817345*s^4 + 
           51534037495712881466223720*s^6 + 205399664033687066649916550*s^8 - 744251706913197099954101090*s^10 - 
           3738939455135802158708484380*s^12 - 2584849085329605515163493200*s^14 + 493859630767863257117841360*s^16 + 
           356942668030611919893651645*s^18 + 17545542199091292458433125*s^20) - 
         2*m^6*(26913224074012226509848 - 1223804796326932838803640*s^2 - 52078056908029112399480155*s^4 + 
           748224891023754612237226800*s^6 + 10578339439481428667687102260*s^8 + 19240804956535373694269654108*s^10 - 
           8004046722904555242866014670*s^12 - 19336283149067224136805892520*s^14 - 4388948390941163913157755840*s^16 + 
           158984141776580132165998480*s^18 + 31545595237777738081039907*s^20)) - 
       l^37*(1131151463718254898004 - 7641497458841066560376*s^2 + 66331458768328224892613*s^4 + 210021432686651583331312*s^6 + 
         737731802816464435606498*s^8 - 30324513793731363209832328*s^10 - 157512386894612281688098782*s^12 - 
         151018895050310015845630560*s^14 + 57979755189269633496312954*s^16 + 49735077760977411927219840*s^18 + 
         3121904532672201003386715*s^20 + m^2*(-3820748729420533280188 + 113092078579434256722266*s^2 + 
           1377381370108675785167230*s^4 + 3079482919656250742595648*s^6 - 556353028505452880368117420*s^8 - 
           4015420581033183030697707604*s^10 - 5871171182774284212823366000*s^12 + 2893621313821180433160369760*s^14 + 
           5048034647402978516179436940*s^16 + 832708341446056131284976030*s^18 - 25923617204242721703097150*s^20) + 
         2*m^10*(-10949164109989923745702 + 248225672635728527026233*s^2 - 34323468706587209502957080*s^4 + 
           132110640291912273288185072*s^6 + 2416670656237519951555284280*s^8 + 3388769428905538397269558890*s^10 - 
           829172531256434605177456710*s^12 - 1628609470735725777912681440*s^14 - 264635283719624346716822496*s^16 + 
           7142867623330159466470655*s^18 + 942347250479443637596098*s^20) + 
         5*m^8*(-8885881761844939995577 + 352318518477801976006112*s^2 - 45727332083186723620980303*s^4 - 
           529632866557854222063459168*s^6 + 1228630977982311252480019860*s^8 + 9522983976311993774172502872*s^10 + 
           7931529836541309696929818198*s^12 - 1068873683222612383794481264*s^14 - 1371632766820747409779904415*s^16 - 
           124745789766562791602816728*s^18 + 1428573524666031893294131*s^20) - 
         20*m^4*(-244635486965277413287 - 12336727159173285025518*s^2 - 33345482675946184793242*s^4 + 
           39172079848899062035890820*s^6 + 470543601964568784569229049*s^8 + 1083584478583115069591787788*s^10 - 
           799715971886751329999041171*s^12 - 2351816398921057970447155904*s^14 - 730890836032804082724685932*s^16 + 
           38494951222230836476083114*s^18 + 10474665366821309543891918*s^20) - 
         2*m^6*(9178277624203529294762 - 505202609435805869311504*s^2 + 61624899233263075844109995*s^4 + 
           1937330694013177364513129768*s^6 + 8105877351214964362603710300*s^8 - 10249207481178557779049505532*s^10 - 
           47276219631804540924692695500*s^12 - 24435774168197519697495098480*s^14 + 1980216151576878334789742850*s^16 + 
           1419116163399299587034843080*s^18 + 54351523255710428606650793*s^20)) + 
       l^36*(1292933971998206528480 - 6382978476914014513608*s^2 + 57126262677654220052211*s^4 + 394351723283811290204672*s^6 + 
         7209106133565512230387116*s^8 + 47560727416947858696607896*s^10 + 89554986132553733654718126*s^12 - 
         96329962131477298171194960*s^14 - 206264099360644251710303592*s^16 - 43956860046426717271483680*s^18 + 
         2975772206728257255516933*s^20 - 2*m^10*(18396140156370167686656 - 530599308943637692433421*s^2 + 
           196960218679473332715185*s^4 + 671675415722461792632252976*s^6 + 2476866274987321686692557640*s^8 - 
           1606198761352975603503605958*s^10 - 6528312603560793328993783270*s^12 - 2493300672971026403404206480*s^14 + 
           125035428426533055045614448*s^16 + 70407737549481780387719705*s^18 + 1859768856040151790929699*s^20) - 
         4*m^6*(7379326211516941642901 - 263705379346065223093044*s^2 - 47736877014455609140160860*s^4 - 
           501735078045657250811708072*s^6 + 2619560739243750435018168330*s^8 + 21957190722994171436268612058*s^10 + 
           24529186269251944488841081870*s^12 - 5052095670981728819551839800*s^14 - 8428117146301184775954167385*s^16 - 
           1091730725421206235935695700*s^18 + 13586667078391303779722972*s^20) - 
         5*m^8*(290930929553850742128 - 92938151539940389861800*s^2 - 32221413378824618336441445*s^4 + 
           287844841531024245858913200*s^6 + 5218812156647602028710332312*s^8 + 9764556000678860988691160136*s^10 - 
           3423634163373820620081354650*s^12 - 9093451091744789116262888080*s^14 - 2127443048188183236942328212*s^16 + 
           56551008090374271941378048*s^18 + 14081547509896356077543941*s^20) + 
         20*m^4*(6206745437290615578 + 22669316648797341167394*s^2 + 2533090271465631845323390*s^4 + 
           54902757906375960151429852*s^6 + 239533250004040612870426760*s^8 - 673771033927187826635629028*s^10 - 
           3493749739049482050195514745*s^12 - 2430377134476660631783749880*s^14 + 331873443720944422089769995*s^16 + 
           290304803362298286008511450*s^18 + 15491961106430696576640754*s^20) + 
         2*m^2*(-1595744619228503628402 + 56877992860162595429091*s^2 + 1308613428977043961392755*s^4 + 
           38874828337051187661781448*s^6 + 406731616443710041519890300*s^8 + 1076614034779714772728205506*s^10 - 
           1750753487782547947503834290*s^12 - 6020835948817875539462961760*s^14 - 2497707958417774725684145650*s^16 + 
           250736667399872186993248425*s^18 + 77396173785686587798763905*s^20)) + 
       l^34*(554268852473753812646 - 6691504014717109472816*s^2 + 36246313594787631276180*s^4 - 153919191260609621543144*s^6 - 
         950590806493067711461030*s^8 - 26810140337980657324326128*s^10 - 130377027113906276897588340*s^12 - 
         167466317997649917713804280*s^14 + 106670765803210169663029095*s^16 + 117644216764500940429063080*s^18 + 
         9949684360504094269275096*s^20 + 5*m^8*(-2537970780583765112117 + 204796581814630416502840*s^2 - 
           36200114829732170261548756*s^4 - 569770777608718071420790024*s^6 + 2251552077587528506865647566*s^8 + 
           21548553373606246262246039520*s^10 + 24395381337767402105886812536*s^12 - 4048433741451538899226265176*s^14 - 
           7725052467919957450304663547*s^16 - 1036284932467983928200697528*s^18 + 8755145572431455850494020*s^20) + 
         m^10*(-41284926424461004691164 + 1094244542831104218025200*s^2 - 78885993694248400820495795*s^4 + 
           435347681989903771991469960*s^6 + 10964638455939859991750791320*s^8 + 21049749340154452003390884552*s^10 - 
           6363018265566454878574827510*s^12 - 18437340039185961292848300040*s^14 - 4406673123160186177852614588*s^16 + 
           87551455724314558504940200*s^18 + 27404261976135838396175587*s^20) - 
         m^2*(3345752007358554736408 - 35161275814438092701680*s^2 + 457417057715223284435535*s^4 + 
           14473633993697132526845000*s^6 + 485206828603833453358943040*s^8 + 3347846736989228444685739760*s^10 + 
           6239816729664810541979069450*s^12 - 5256902380841091424512620040*s^14 - 11570113770921670256860011060*s^16 - 
           2617434601924943784762047760*s^18 + 107561859025507947164460685*s^20) - 
         10*m^4*(-933283784378429246267 + 12687968238368558375484*s^2 + 1013277087643752507422007*s^4 + 
           67809567551643949219832768*s^6 + 790879303867338801851604618*s^8 + 2255958737121122774852235520*s^10 - 
           2960271803885747648687307320*s^12 - 10617888358777410795972456888*s^14 - 4519782478778823559644272127*s^16 + 
           298342649162874678422029068*s^18 + 120152169190279481271552541*s^20) - 
         4*m^6*(3379938609615504723538 - 104553168221449869011785*s^2 + 27070232155024884729492300*s^4 + 
           812470594137053152129876120*s^6 + 4226970140760260043543943250*s^8 - 9566209695666548728090059580*s^10 - 
           53273289400483981261473855680*s^12 - 37497430467553422813506144440*s^14 + 3739576804896964564001687130*s^16 + 
           4008574163845092916854312305*s^18 + 226995098998778294668858846*s^20)) + 
       l^35*(2*m^10*(-33442216538307872839176 + 915029376723497398861413*s^2 - 38980339329172854334249820*s^4 - 
           595632764489331715788625440*s^6 + 1155449326754393774306322140*s^8 + 9969410620516585830920995800*s^10 + 
           8432847061958180879644486095*s^12 - 929797733674909817729790540*s^14 - 1369856340351198534761966430*s^16 - 
           128869913791096540695027905*s^18 + 1142400392219267530417160*s^20) + 
         3*(584033036859809076539 - 4119257490375913427480*s^2 + 30634675396097310293576*s^4 + 76618118721639660595736*s^6 + 
           1847058062036571751542796*s^8 + 3512729393788683550898072*s^10 - 23227495097256349558225914*s^12 - 
           92864424267411561226761120*s^14 - 51521942822353122279331170*s^16 + 11716710169545188199540000*s^18 + 
           3878338981445313119161650*s^20) - 10*m^4*(-918152456394639953085 - 30972401539190904466404*s^2 - 
           3494119112838444662672417*s^4 - 17611424875813787125767000*s^6 + 484674713335067071460117850*s^8 + 
           3899500940475977191878995200*s^10 + 5713506834510010797727285622*s^12 - 2198997496513739304689283272*s^14 - 
           4248914897263302815062170951*s^16 - 741469263478267995403671948*s^18 + 14339376987552817995910567*s^20) - 
         5*m^8*(4706523906450802412844 - 323898740490413158224504*s^2 + 13180656517850341681100403*s^4 + 
           912639224679487753759604064*s^6 + 4233580754669738997501019476*s^8 - 4577356973416508583796065696*s^10 - 
           22739762095691622231537064892*s^12 - 11963195311474466903072631928*s^14 + 723639647401060492289998602*s^16 + 
           640054722906661219497768224*s^18 + 25773982758219308139005581*s^20) + 
         m^2*(-6178886235563870141220 + 147081954120798263638056*s^2 + 2023135767682705000360165*s^4 + 
           55022386589782968452898568*s^6 + 150561312919400440687218500*s^8 - 1939335931220972837259947764*s^10 - 
           10441835899558930072526593120*s^12 - 9716383765300299793679872320*s^14 + 2706578408718409137758462160*s^16 + 
           2628379318975490848111199820*s^18 + 182629717231234753255860145*s^20) - 
         2*m^6*(19967414806747515719208 - 749296203371096831447754*s^2 - 20878963300136870037395495*s^4 + 
           976192256443174251095733848*s^6 + 14818209966589293870330052320*s^8 + 35539054174096382943293938220*s^10 - 
           21843394622931261763490777380*s^12 - 69310062934639086345870260320*s^14 - 22186063035318625939072142460*s^16 + 
           786403963799381637770684870*s^18 + 284893968358936005194878075*s^20)) + 
       l^33*(-532538035707965236469 + 2357671318753667005904*s^2 - 25020495211905708720768*s^4 - 161520957285654222661864*s^6 - 
         3741416214113663260010378*s^8 - 22787606188943296581289648*s^10 - 45806343817508705457413028*s^12 + 
         109973563915519994431804920*s^14 + 297371113692089709340758249*s^16 + 84315082233388842529527240*s^18 - 
         8909691913955387019748068*s^20 + m^10*(12346901764767406405876 - 399066264592317753744636*s^2 - 
           7237804644039126603398085*s^4 + 1842596859805027404104482024*s^6 + 9355053486304460563488070000*s^8 - 
           8877027031732260924235112736*s^10 - 46928559952162266523069642060*s^12 - 24933261913308313893279828160*s^14 + 
           1169871384457363815323444160*s^16 + 1255591787013297483531081180*s^18 + 52380276589656306215416261*s^20) + 
         5*m^8*(33317171190276340535 - 8724454389130181537800*s^2 - 17599276025963285603099690*s^4 + 
           336619430913477462608534344*s^6 + 7274999436223213107155570178*s^8 + 18133783462808281941288513264*s^10 - 
           9572856030210485281675576680*s^12 - 32487919637517559009498744488*s^14 - 10587444966616068853180212765*s^16 + 
           258759372153112207573441080*s^18 + 125559178701329748353108118*s^20) + 
         2*m^6*(7258316227426835368694 - 296359184491580993576774*s^2 - 46376971016229408756468005*s^4 - 
           460605730129994465827608152*s^6 + 6424085285627385996036183280*s^8 + 61104456898325081302937315412*s^10 + 
           90598213859935957252122842680*s^12 - 28200027983691631638724038240*s^14 - 60210265941040210495598052450*s^16 - 
           10899666103262401289249690250*s^18 + 130743238518645824097460365*s^20) - 
         10*m^4*(2722413596475999416 + 19055422219536156413664*s^2 + 2584014808815379905351221*s^4 + 
           53429902429324304391275600*s^6 + 213866693358368145726027516*s^8 - 1655919529117830392455558664*s^10 - 
           9699815080805111577887545798*s^12 - 9024872364614265986097392192*s^14 + 1842318791144117024446735824*s^16 + 
           2094604076074396323029448672*s^18 + 156696485339175565739022383*s^20) - 
         2*m^2*(-589417829688416751476 + 24966046939976188732448*s^2 + 570775584487603999143380*s^4 + 
           19838445238960571974564624*s^6 + 197889662091083428336954010*s^8 + 503394365839190665016310528*s^10 - 
           2090614279950902956369085745*s^12 - 8423181001411066734524042660*s^14 - 4719338848451876111214050670*s^16 + 
           709413637748475665172595740*s^18 + 286410651772262687869227955*s^20)) + 
       l^30*(105141561553985076674 + 57698235701178851792*s^2 - 1031533088552557242878*s^4 + 66230925885706499301200*s^6 + 
         881094852793836751717382*s^8 + 5275976261354527365470056*s^10 + 3957235004886503882261322*s^12 - 
         73394235949208819557204800*s^14 - 257305089160561314805205139*s^16 - 94713553234491924979232640*s^18 + 
         17843120937835002147588561*s^20 - 2*m^10*(-3585699344335112562574 + 105768780112897682219613*s^2 - 
           5539227239231047918812305*s^4 + 749682010976898724989543592*s^6 + 5143527547574439011294691430*s^8 - 
           8686574509769242588459249446*s^10 - 52769777589917486449879448800*s^12 - 37200524069527755962649340240*s^14 + 
           2290150010338377506154200652*s^16 + 3457825441108595856865320475*s^18 + 209155170297871427860353375*s^20) + 
         10*m^4*(-135943021693937203820 + 6640221562102815941568*s^2 + 649864745465236562213490*s^4 + 
           11513452412571193939131024*s^6 - 5204389079628021492581474*s^8 - 1252175441968374204349235392*s^10 - 
           8069611574169421608190336728*s^12 - 9668594071761116312338849816*s^14 + 3646960050523487964539406753*s^16 + 
           4725723500785018951410212136*s^18 + 472391744146290184999872860*s^20) - 
         2*m^6*(42822433830415028620 - 61767688930321073849636*s^2 - 10581265673032933432207095*s^4 - 
           904291368715539321226168*s^6 + 4840282884950702781532180000*s^8 + 50984445109676565371594097832*s^10 + 
           96340487924412071937411216530*s^12 - 56841457789369553076147516920*s^14 - 134700630261075405953655903180*s^16 - 
           32476606628064854112650611640*s^18 + 515854221203216162844444011*s^20) + 
         2*m^2*(14424558925294712948 + 1687327345326186833522*s^2 + 158745652912573699609140*s^4 + 
           5011448313593288742640256*s^6 + 43648381027768878602468810*s^8 + 12214558054510244619576182*s^10 - 
           1533075459342251018056192450*s^12 - 7035792187755287536720492120*s^14 - 5178528187661229596631047880*s^16 + 
           1377916165723401871228154025*s^18 + 662703549481659125709942240*s^20) - 
         5*m^8*(1692394006150437265403 - 31915483456744061057344*s^2 - 3116961606203980445454035*s^4 + 
           241104553683643902616584160*s^6 + 6067207785059804257820574546*s^8 + 19422016787532360247934324376*s^10 - 
           19216483003149217506794885146*s^12 - 72706746431183845159491540992*s^14 - 31457447259796510716295567047*s^16 + 
           1006753254345556144372250104*s^18 + 691565088221719171373064095*s^20)) - 
       2*l^32*(320314577617051654262 - 3055494205466589094152*s^2 + 20673209560898880150256*s^4 - 37932059292607095336164*s^6 + 
         861899016140981941854016*s^8 - 1676097722112986673208960*s^10 - 26020291992112763828688864*s^12 - 
         116265829943354121467187300*s^14 - 88150588357608218014368903*s^16 + 33717620240202650610904020*s^18 + 
         13936936470483153309947478*s^20 + 2*m^10*(-11208662013674885211790 + 326368475912215567396611*s^2 - 
           13660740560265247952829400*s^4 - 337822623710990164006038384*s^6 + 1053225469616557155386018630*s^8 + 
           11302488398619859706249377848*s^10 + 12849204502816136514964124210*s^12 - 1806235227954873515938108220*s^14 - 
           3832034923884122381430925680*s^16 - 525738027294199540249958475*s^18 + 3062333457969454442612352*s^20) - 
         5*m^4*(-774740715679910139522 + 3333973476948659787408*s^2 - 879043911779020389967023*s^4 + 
           9676610800437977082172424*s^6 + 384520379452249901814763460*s^8 + 3217655456135143007624704664*s^10 + 
           6120260128546222255666489142*s^12 - 4157820927583751467833451696*s^14 - 9607939625594664372094263972*s^16 - 
           2267209904965678739974521984*s^18 + 57389249002380986493153757*s^20) - 
         5*m^8*(-384948054627570352835 - 36105433508886230270960*s^2 + 4965458369999202966292549*s^4 + 
           372523625330270649352579324*s^6 + 2295557266605781125369181692*s^8 - 4343776052149471389513107448*s^10 - 
           25643389616995503000625217136*s^12 - 18104251682045625581223258420*s^14 + 1390469653766931695980157727*s^16 + 
           1785855729392554304641479888*s^18 + 105147605458839908049991695*s^20) + 
         2*m^2*(-763873551366647273538 + 12925802404099778755036*s^2 + 37731320210407052339340*s^4 + 
           3514000782015149382679048*s^6 - 15478198947893914800655360*s^8 - 381812427508426235169925864*s^10 - 
           2145443786971302485044011340*s^12 - 2665283378243955998670865140*s^14 + 1260381160143555069527410305*s^16 + 
           1517068720993674195148206150*s^18 + 142080085175649453938848150*s^20) - 
         2*m^6*(5315547976965949099781 - 166976058861891981899053*s^2 + 2868718416561028439131490*s^4 + 
           383984533078279630869341816*s^6 + 6133506475957150891921542910*s^8 + 18959988855346581742010161414*s^10 - 
           20903081207397238817842260990*s^12 - 77960828092822034680843154760*s^14 - 33590341361451215065861166445*s^16 + 
           1519288982942968583472339435*s^18 + 799857631071714750314537910*s^20)) + 
       l^31*(-208700430813102595249 + 3796227167048576077560*s^2 - 23596044605750195856165*s^4 + 171323044418967680727680*s^6 + 
         627634747913431407803220*s^8 + 14150867110922549852017392*s^10 + 56360126237890226309594700*s^12 + 
         103099246786184045510525760*s^14 - 123729338165448946014474246*s^16 - 172977621974851259859906240*s^18 - 
         18718646865932554282685862*s^20 - 10*m^8*(1206378102041340948069 + 4598977173220430245536*s^2 - 
           7453950976756453566138377*s^4 - 164146515064004199105401984*s^6 + 1353980337475398022886223186*s^8 + 
           15061739653862529751824150456*s^10 + 22300132429999310562162742526*s^12 - 5961417598190157177486761120*s^14 - 
           13671560336947377421746560046*s^16 - 2530055648562563772176995952*s^18 + 18539286798522085206099530*s^20) + 
         10*m^2*(189811358352428803878 - 1940138200398712273437*s^2 + 53898381625295651804318*s^4 + 
           1068965776050346961300000*s^6 + 24256173479299490667414140*s^8 + 150667610119873607383263972*s^10 + 
           348870093872420739543014292*s^12 - 621456323561613510669086928*s^14 - 1636734473863437690100103904*s^16 - 
           489894215496217506840191358*s^18 + 31736374542453616235829504*s^20) - 
         4*m^10*(-9097802225097539691954 + 265367826020289322116135*s^2 - 13112467121950550739642375*s^4 + 
           115251059671970206663524024*s^6 + 3832784801782665561366422190*s^8 + 9725628427074601234999398306*s^10 - 
           4632303117361773891373731160*s^12 - 16384785314050709672289484720*s^14 - 5391472450181147692265532888*s^16 + 
           92696433992610426030497650*s^18 + 60322917837549833247967878*s^20) + 
         10*m^4*(-694767680187831724449 + 14828462013498329292648*s^2 + 718075189322616572106580*s^4 + 
           33495653475703008116415744*s^6 + 360553496836083226001213396*s^8 + 1209370027542527446245851456*s^10 - 
           3624947559034058526497610192*s^12 - 14802605260969331442759108528*s^14 - 8309218494395258909183486934*s^16 + 
           866950756382581065809745168*s^18 + 432056472599843989188715552*s^20) + 
         4*m^6*(2879803035498048475150 - 53239839306591446103660*s^2 + 13804955418543375623357605*s^4 + 
           368375437012907731748613800*s^6 + 2267909257090345597976763920*s^8 - 11793839723563587732373686024*s^10 - 
           74212033354225870811212061490*s^12 - 68416673953068332138565771400*s^14 + 10980572259645576430936711380*s^16 + 
           14224502951051489726345906960*s^18 + 1114451444738971488522143974*s^20)) - 
       3*l^20*(2187*(-2306764800 - 7646787993600*s^2 + 758124637307264*s^4 - 16324315779957760*s^6 + 121769990410793984*s^8 - 
           978387152478142720*s^10 + 1692322836254276624*s^12 + 4241311029001872320*s^14 + 124577322584544993368*s^16 + 
           661427916987839360960*s^18 + 750942199506810000413*s^20) + 486*m^2*(-17205272985600 + 4384188816264576*s^2 - 
           157155555922176160*s^4 + 321932957178599168*s^6 - 25435570292950522560*s^8 - 18784891592923003024*s^10 + 
           2571103234402016273600*s^12 + 42271961200392271827360*s^14 + 277450493833054210503230*s^16 + 
           597013269063192359708825*s^18 + 109541330599295578755705*s^20) - 540*m^4*(-548759906887680 + 59720748109970688*s^2 - 
           459534695475066048*s^4 + 30200985298471537152*s^6 - 16331507565477561416*s^8 - 11977077083800760921112*s^10 - 
           269660366810622240635025*s^12 - 2407889309652655267041440*s^14 - 7982110189420463463027105*s^16 - 
           3791582899698112534332450*s^18 + 2476485207125668036538896*s^20) - 
         36*m^6*(47945480991436800 - 3890729288719438848*s^2 + 121872236394355240320*s^4 - 10784269238025590784*s^6 - 
           139670018911521232846380*s^8 - 5509957824096822541306926*s^10 - 76000284559939600788925490*s^12 - 
           384057034876177837696614760*s^14 - 322440453460696072685593555*s^16 + 449483441375044692908712520*s^18 + 
           263418693030749507513553132*s^20) + 2*m^10*(-870021612516556800 + 56363341368199805568*s^2 - 
           316682387136660146400*s^4 + 110096589589626875960448*s^6 + 54130384410672387400068600*s^8 + 
           1020730495425955761488873706*s^10 + 2304362944380877504980503850*s^12 - 9428003956598665212087829200*s^14 - 
           22502613601175276845557934192*s^16 - 8512823087551728154050167875*s^18 + 381570872504644519350754497*s^20) - 
         5*m^8*(-626863755496366080 + 44185808653836650496*s^2 + 245365096916249361792*s^4 - 59184084001503119761152*s^6 - 
           9811691639331202593989136*s^8 - 271552039627766040251700264*s^10 - 2290756855768723996476639606*s^12 - 
           3088795923335612449283700240*s^14 + 7706389492381579487971247636*s^16 + 10415632521654635660056017152*s^18 + 
           1702564617510345630810033575*s^20)) + l^27*(m^2*(-177745849524960781056 + 4641706057586255135166*s^2 - 
           88412615175032750580505*s^4 - 435363996759139605430312*s^6 - 3135223671674364933293580*s^8 + 
           146360303552518823540497916*s^10 + 1324491144520012546933499240*s^12 + 6589741909239064641850265280*s^14 + 
           6173725377455880737747180160*s^16 - 3445116605254906855176313830*s^18 - 1889717223629264174188149410*s^20) + 
         3*(-537319997229622376 - 118497233016640520704*s^2 + 1537869756232767788821*s^4 - 12312503100135984790232*s^6 + 
           22159358332251647545676*s^8 - 227680483567645117536056*s^10 + 1969418131112258515121646*s^12 + 
           9184474747526313086050800*s^14 + 41477534554076664056590815*s^16 + 19779035940960858146134800*s^18 - 
           7509904182420904948300641*s^20) - 10*m^4*(-114637811995258789944 + 3080216035915272243540*s^2 + 
           24860265391479716894273*s^4 + 195423238388649736427520*s^6 - 37374728305355306071847022*s^8 - 
           553623420827833858566759168*s^10 - 3784542741839708087646153292*s^12 - 5561707165778983124612017480*s^14 + 
           4744561462482366417402055863*s^16 + 6573373178527263107515041720*s^18 + 847688443471824847772678838*s^20) + 
         2*m^10*(-3710605104893468207472 + 122959741879252375547103*s^2 - 3294241572134102405562350*s^4 + 
           338967329096535982654892400*s^6 + 3105654860882401933184862430*s^8 - 11148136151361326452089283578*s^10 - 
           73190463007972105387591396150*s^12 - 66156275402284625820355716520*s^14 + 7483604652985137644776040328*s^16 + 
           11974897144006150408273038215*s^18 + 991269176111591265290969225*s^20) + 
         2*m^6*(-1533837235313807983824 + 26717483791198945055814*s^2 - 783264771476393660699655*s^4 + 
           73928821983218782688986152*s^6 + 2132445542009264920275374360*s^8 + 23989017510464053320587435200*s^10 + 
           54678195166264103708870005610*s^12 - 75476854951530403229225686840*s^14 - 185982589345453764215643287280*s^16 - 
           57679390967566377342628928140*s^18 + 1659962273246427261153302809*s^20) + 
         5*m^8*(1514469328637126311128 - 39745483973368303303032*s^2 + 958140992147929499997287*s^4 + 
           101999938126941092223846224*s^6 + 2845572379200385725059460390*s^8 + 11143982858528126542438059720*s^10 - 
           25359592025099917376832398846*s^12 - 100438610006687096506219852240*s^14 - 55724340558857560694009370063*s^16 + 
           3330944085193826497975547768*s^18 + 2394979428801230081654607643*s^20)) - 
       2*l^24*(-81*(-11913272672549408 + 523488193461128192*s^2 - 7165610274597061668*s^4 + 56293576481375358048*s^6 - 
           336024518302242630368*s^8 + 536760144917375025624*s^10 - 12007777429881780802018*s^12 - 
           37874503976419584573940*s^14 - 177920553518923443254369*s^16 - 114662781208860794900300*s^18 + 
           104043388318428113635315*s^20) - 18*m^2*(1177848435287538432 - 34862915821935132612*s^2 + 
           483286303248899171870*s^4 - 5884478424880253708176*s^6 - 42022178424654229596070*s^8 - 
           1202406091538128152450322*s^10 - 8717572843026891410407030*s^12 - 42332417564226611037290980*s^14 - 
           47201757856427427517818875*s^16 + 71971637680266808298809675*s^18 + 44910747845185377082826950*s^20) + 
         4*m^10*(-216854268271455914208 + 7577742134223135802134*s^2 - 167870175592195380577455*s^4 + 
           18664386621691609347991146*s^6 + 225854933313284627864686105*s^8 - 2155107250100241836935435830*s^10 - 
           15274180217790912165049599110*s^12 - 17028146222478901937944897170*s^14 + 4435285504275431671948856124*s^16 + 
           6561258885323615759542360610*s^18 + 709666482674185071478707992*s^20) - 
         5*m^4*(-26664818984494580160 + 739095179818279640544*s^2 - 15048788910714498266640*s^4 - 
           261060207703715163159504*s^6 - 10775748872404458443116066*s^8 - 131146608831978694220463648*s^10 - 
           882188206021946502764034552*s^12 - 1416520694115389395623340744*s^14 + 3716344051782998773403045442*s^16 + 
           5500827744491373134371869024*s^18 + 879525676504560256363071071*s^20) + 
         2*m^6*(-216075948975001449792 + 5692767353762490952704*s^2 + 24432979658227816678290*s^4 + 
           10843410156057379386623052*s^6 + 252066813251054443577133810*s^8 + 2803084635532297851666669192*s^10 + 
           6688558280474986994045034860*s^12 - 30071807159446647202351041800*s^14 - 77338581040704340988589608145*s^16 - 
           29658664062435002594074438985*s^18 + 1930643813348374294424611904*s^20) + 
         5*m^8*(184424823325032169824 - 5619432584500706644992*s^2 + 181081637360171883116100*s^4 + 
           12079109009087681398999668*s^6 + 330916003160408082357413718*s^8 + 1400578068547162103800293456*s^10 - 
           10052105184479997775174890004*s^12 - 41791056396030758394557730644*s^14 - 28579419000306460725125638467*s^16 + 
           4007426705483291804038790752*s^18 + 2624503554129446303816944244*s^20)) + 
       l^28*(54089857443133872740 - 1232316630581404211072*s^2 + 10061771367532533411944*s^4 - 74485367915665234437376*s^6 - 
         40440801702843888204716*s^8 - 4127793317508232525967512*s^10 - 10034527104618334940997486*s^12 - 
         28511522787951373188826080*s^14 + 84949836633812705117238972*s^16 + 152907304273412863511068560*s^18 + 
         20237054074005518550797985*s^20 + 5*m^8*(1995080430622229337212 - 38311832375388294239656*s^2 - 
           2632703554952328518764145*s^4 - 77952193271833617011192528*s^6 + 2030802191541010768548783012*s^8 + 
           25216023540525551978940063192*s^10 + 46864126956857827883619458878*s^12 - 25177567979296549925772243760*s^14 - 
           60618974906979504729331780200*s^16 - 14818095944560522165055663488*s^18 + 142465543465363607085294085*s^20) - 
         2*m^2*(308079157645351052768 - 4749074161734649632184*s^2 + 99375593655952581136650*s^4 + 
           1342582985747846721333368*s^6 + 30831915300191408767077880*s^8 + 155838528202182641058924746*s^10 + 
           366581745186300789508332950*s^12 - 2282918524067061055683403760*s^14 - 6909384221464452042225816270*s^16 - 
           2648824044622260146555779725*s^18 + 316555508947871323290526955*s^20) - 
         20*m^4*(-132817430144947094494 + 3148899075595073465304*s^2 + 87927464346535957259775*s^4 + 
           4181705258870796684916264*s^6 + 37905692960355831085388565*s^8 + 107558452522574477867173552*s^10 - 
           1387354196769989298687554740*s^12 - 6178739742302900838299509940*s^14 - 4396560826574837630994737310*s^16 + 
           887620061987594797128628770*s^18 + 485446966723026102943045350*s^20) + 
         2*m^10*(-7750156637608046657368 + 242850667807123717239639*s^2 - 9196428355357164013023665*s^4 + 
           149935005339908821505393816*s^6 + 6397733985527075907681588400*s^8 + 20737345353344927669123655810*s^10 - 
           19134605482453175288745304830*s^12 - 72904680877585301433766912480*s^14 - 31642555092113073101773879008*s^16 + 
           712327717326818035426470425*s^18 + 653801593451473754438955333*s^20) - 
         4*m^6*(1438423300470470641412 - 29518308916474006070846*s^2 + 3677287834062507048018030*s^4 + 
           76719044767730352278910212*s^6 + 398431998247000054530465670*s^8 - 9071954474740436318305741328*s^10 - 
           61969743923670871326758965640*s^12 - 71750987452647211952640816520*s^14 + 23142223676772841381664043645*s^16 + 
           31597870771562389687453002740*s^18 + 3279983790353105098863574912*s^20)) - 
       l^25*(54*(123391675922650816 - 2996155595182151680*s^2 + 26926244383470976662*s^4 - 191298390186583837392*s^6 + 
           148932970683891256552*s^8 - 7978303656941008572216*s^10 - 6909442873490670129958*s^12 + 
           18661386102726329385500*s^14 + 580275083201159769318079*s^16 + 1415465287416807076270180*s^18 + 
           218952002702637320385943*s^20) + 30*m^8*(50963170312406352672 - 1094129281549554018192*s^2 - 
           32766256265891267199212*s^4 + 1019560188699189525896260*s^6 + 145482672064583572255731232*s^8 + 
           1985495304886090774464141048*s^10 + 4416795324693440155224802486*s^12 - 5744229595736355943456902836*s^14 - 
           13892870482588828644602517755*s^16 - 4330397680537678048503666936*s^18 + 87778047501138031828192636*s^20) - 
         3*m^2*(26965400356639365120 - 491664777657423414552*s^2 + 8633986174156897720195*s^4 + 86185446300433203934024*s^6 + 
           1807447347947691760999940*s^8 + 5178336497854011249591328*s^10 - 40950806608681808311137110*s^12 - 
           641330992970267976529398520*s^14 - 2186774557888429107707315800*s^16 - 1037857729239823796187405700*s^18 + 
           268731563426525863345546095*s^20) - 10*m^4*(-35826001511064880896 + 870734804472904849200*s^2 + 
           16188625348667241215658*s^4 + 718608990139691534534568*s^6 + 3370144189199056567500484*s^8 - 
           64110061600082748598044576*s^10 - 1215905606423549487384820374*s^12 - 5823559302606656456348106848*s^14 - 
           5031615007627615619969040036*s^16 + 2358208956887007995932723488*s^18 + 1351143151533508733338579135*s^20) - 
         6*m^6*(135230418778873227264 - 2838484295492939976168*s^2 + 231717151089196581561285*s^4 + 
           2420471684943659426230296*s^6 - 83793735401619122504777700*s^8 - 2661102022960240727788406116*s^10 - 
           19490395258410962299563995570*s^12 - 27008185304234160959522216120*s^14 + 21097860519685243905779520750*s^16 + 
           29012804191693241130356009570*s^18 + 3850416216706567692270838037*s^20) + 
         m^10*(-2175739839718323386112 + 69192053905468822175016*s^2 - 2361819234058520089995165*s^4 + 
           109174724779491054080658696*s^6 + 6010343301687969361078250500*s^8 + 24043847808879781023070135584*s^10 - 
           51301860932679817270644111150*s^12 - 201099688180829621448907640120*s^14 - 111160959808543983034805060484*s^16 + 
           5266682850068281909691558160*s^18 + 4488609966428115348473629555*s^20)) + 
       l^21*(-2187*(20675459840 - 333426805760000*s^2 + 15449911883857984*s^4 - 246788088895208960*s^6 + 
           1629390325828400384*s^8 - 16085068931053541120*s^10 - 16647980037979102656*s^12 - 440796873877226762880*s^14 - 
           944988797035564076252*s^16 - 823151955573149710080*s^18 + 3173275554831674492995*s^20) - 
         486*m^2*(-750210312960000 + 80345784854892096*s^2 - 2153997540316727640*s^4 + 4039671070399727808*s^6 - 
           697085113494053588160*s^8 - 6363109805234321604384*s^10 - 70570390921623591298560*s^12 - 
           262735081894684790819040*s^14 - 163467978717575233696630*s^16 + 2248581764503431692216375*s^18 + 
           1617769080319389954966365*s^20) - 540*m^4*(13208269972461696 - 857987804239809408*s^2 + 4639285918181073168*s^4 - 
           865947490828736554656*s^6 - 15808174215755185571006*s^8 - 251793707605752615638892*s^10 - 
           1370558764532517947105139*s^12 - 305337249251776826546408*s^14 + 30032456535186776688952149*s^16 + 
           48630017873506587152355018*s^18 + 9068914985746028424093112*s^20) + 
         12*m^6*(3183839005180204800 - 177026923447699472064*s^2 + 7473088772517050082360*s^4 + 265008170883495187557648*s^6 + 
           8741460833237753693650350*s^8 + 77638652222992603725899862*s^10 - 25850458122586461322012880*s^12 - 
           4434092386114148193601110400*s^14 - 12245685737855425405901904645*s^16 - 5474389831882435032083524360*s^18 + 
           945427636148962822261826104*s^20) + 15*m^8*(-4876187600529891072 + 254213826805999664640*s^2 - 
           270864530725917972096*s^4 + 931312493793635346926208*s^6 + 18629364141336979742903856*s^8 + 
           2150982515472316435944936*s^10 - 2954324848743595607153856598*s^12 - 13241216090228230753990403408*s^14 - 
           10518434719027009390042906244*s^16 + 4015695431965986062280322544*s^18 + 2389401119060829321744416643*s^20) + 
         2*m^10*(22230056716222579200 - 1113747441693969463488*s^2 + 16381523043774923453640*s^4 + 
           6125540252571973168349472*s^6 + 74227238039468325549211380*s^8 - 3716854398629019109481617710*s^10 - 
           29108643849732040236007179510*s^12 - 37743553083597465541511426640*s^14 + 26403989503660001600693122788*s^16 + 
           35841016785912439826166249645*s^18 + 4870541966126237172340514303*s^20)) + 
       l^22*(2*m^6*(83802140362942152192 - 3520483084923344823168*s^2 + 74911735365724003240080*s^4 + 
           1280366989294943717870616*s^6 + 109431863252682475873640940*s^8 + 1805992180067905382796858252*s^10 + 
           13985274998253408863297281270*s^12 + 20270102791420761644901782120*s^14 - 51561359272486941632501052240*s^16 - 
           72393058238363257621451142040*s^18 - 11763335679186266426581465601*s^20) + 
         729*(-34822841731840 + 7737016432635904*s^2 - 219194132833682144*s^4 + 2598227305531585792*s^6 - 
           20001737904892729984*s^8 + 102049757487518803264*s^10 - 180791511044070995484*s^12 + 2646838608843190069680*s^14 + 
           7835021334868528712131*s^16 + 26393504825985254594640*s^18 + 4211905081318389761977*s^20) - 
         162*m^2*(-17408286973430784 + 1102777831782952416*s^2 - 20219851065984396300*s^4 + 286111459768819259808*s^6 - 
           2796799620228990477640*s^8 - 13757870568923095933524*s^10 - 420323312911672136446260*s^12 - 
           2599991115660606600965920*s^14 - 9728859990621199341335120*s^16 - 5171186925876081898025825*s^18 + 
           3815843087488949791405485*s^20) - 270*m^4*(130495404558028032 - 5773700534373175680*s^2 + 
           123642762142151403504*s^4 - 2133565107505726203408*s^6 - 30606024446084138756962*s^8 - 
           1044860063748079931856384*s^10 - 10153856762357576302782870*s^12 - 51568348796037279138261280*s^14 - 
           48126415692244026788654295*s^16 + 69611878561607393067288000*s^18 + 41996005758201608838794216*s^20) + 
         5*m^8*(-67580045180517864960 + 2871104704836520628736*s^2 - 56621919010688556952032*s^4 + 
           5162051488739525863446528*s^6 + 193992392794811736654114174*s^8 + 2852792578393226909992240632*s^10 + 
           6625088163736198842970004014*s^12 - 28097747497969078812319732960*s^14 - 69245030265937424801494328013*s^16 - 
           26370869211274404303145978312*s^18 + 1399461687221109297912896047*s^20) + 
         2*m^10*(114465818729131490304 - 4888963236619306067616*s^2 + 75612573153367178953140*s^4 + 
           10209791696506450789878072*s^6 + 717341128744907288940099750*s^8 + 3216068365508937172557626058*s^10 - 
           20584758537457254004863231590*s^12 - 83731979793077692007925580360*s^14 - 56490257872465538232095404092*s^16 + 
           6997308436105546489564480235*s^18 + 4885347134312172081042835064*s^20)) + 
       l^29*(136677949982472452545 - 1609485059174666330272*s^2 + 10364702655515400800722*s^4 - 52058118995071137664928*s^6 + 
         206269764905164120910582*s^8 - 3966909299243506361882600*s^10 - 22766688031612784991427338*s^12 - 
         105878841051423133050050880*s^14 - 113951479059214935633245043*s^16 + 82339961156362092887854560*s^18 + 
         41385646755068492867080527*s^20 + 2*m^10*(-6750744720782161424570 + 204888296606782870733877*s^2 - 
           9020474151427873415833005*s^4 - 433536330187882426108868664*s^6 + 2551685590413839801701930490*s^8 + 
           31573410001932638435545460322*s^10 + 46448498346789307189336982380*s^12 - 11079897953647811774466655600*s^14 - 
           26867052322542786216539149476*s^16 - 5049810762426031390914434965*s^18 + 20364905288163114751588951*s^20) - 
         10*m^4*(-248440706858879463067 + 4050047404458972593484*s^2 - 4493858904305637975622*s^4 + 
           9305524464585772351894928*s^6 + 173956749232989432960214598*s^8 + 1485264876130611375037923616*s^10 + 
           3499686860277145308362038728*s^12 - 5272062919090827210239292440*s^14 - 13391258577134903851253637177*s^16 - 
           4109979195732454612082051760*s^18 + 172700321880948338445351228*s^20) + 
         2*m^2*(-402371264793666582568 + 5395888518337811539382*s^2 - 49576846096527705659105*s^4 + 
           99086961476398831416336*s^6 - 32755326892369842926274510*s^8 - 345332558270573700260911878*s^10 - 
           1959873460691125732168664070*s^12 - 3173709661169707467432567000*s^14 + 3079001701860737710911732060*s^16 + 
           4314526418358608166450433935*s^18 + 524208617102186561349438150*s^20) - 
         5*m^8*(-650823172401912959785 - 2095445084600542527472*s^2 + 4534857055458561569975723*s^4 + 
           336980704568020824263569664*s^6 + 2680832479298865446938104138*s^8 - 11015382704032990003579138872*s^10 - 
           71357136350650568472053289502*s^12 - 65005628934793488406199773280*s^14 + 8645515375743622657825733979*s^16 + 
           12493319291312289868967794216*s^18 + 1009962152485206278182886993*s^20) - 
         2*m^6*(2889411237620352932522 - 90734287759126486857116*s^2 + 7217366887923069469441485*s^4 + 
           346039625914714026014662232*s^6 + 5675985783392928739459083800*s^8 + 21478143720553018711173080424*s^10 - 
           53709832256536415943134455070*s^12 - 216418947057932357883432565400*s^14 - 120682458447006045990000281760*s^16 + 
           9352894734838328390013143320*s^18 + 5625201604201211940164703353*s^20)) + 
       l^26*(m^2*(53916421585627017216 + 276361342201200222972*s^2 + 4411277136182210533630*s^4 + 
           769646262087901268446816*s^6 + 15762669785708263613152920*s^8 + 169564699817256707084737432*s^10 + 
           867017668815802970925939730*s^12 + 1669608191234626780907231640*s^14 - 4572445464145497398750513340*s^16 - 
           7329391115443871396569655400*s^18 - 1117956623933688428611981795*s^20) + 
         m^10*(-281657436120994052160 + 18353688167964067927092*s^2 + 1069178540698236959223355*s^4 + 
           283503407966687080511896584*s^6 - 3771604465874927218461070560*s^8 - 52781917479275110307207108208*s^10 - 
           97035365521840537595095360890*s^12 + 48421192832018676530378553960*s^14 + 118532303184899317840643654100*s^16 + 
           29270398093155563815686375460*s^18 - 150490553822537460225031327*s^20) - 
         9*(1369055822669460912 - 11981427019028226048*s^2 - 11572440253365589454*s^4 + 229316716614525623632*s^6 - 
           9128984052230901608804*s^8 - 84206997935793698402480*s^10 - 699871961661416774139464*s^12 - 
           2384006831236206185309240*s^14 - 4087588570711658078353821*s^16 + 6582549062939520792900840*s^18 + 
           4110737474968348716335196*s^20) + 10*m^4*(-1701435441015490320 - 116746444304655303816*s^2 + 
           51995668401606945203096*s^4 + 2271107486383771939603320*s^6 + 41857417210805431598644108*s^8 + 
           335150817506437874755011456*s^10 + 827036931193900359795377582*s^12 - 4086891709224600617595423456*s^14 - 
           11178041216098777467708963897*s^16 - 4304687435871979599173357844*s^18 + 363551154798921218314364455*s^20) + 
         5*m^8*(367813935302278190544 - 14164367976011653586784*s^2 + 1364808445748960274767734*s^4 + 
           73529790962583260016855736*s^6 + 671426739748935000970936902*s^8 - 8529665582697302719588288560*s^10 - 
           59511300550125386335393264868*s^12 - 67381512639319507838424882808*s^14 + 19273560352608232657427295825*s^16 + 
           27509364777824611990620103928*s^18 + 2927039809315556381568637546*s^20) + 
         4*m^6*(-112048250810522196816 + 2183188126199184734004*s^2 + 818884316763196379652705*s^4 + 
           42114812401292178516947292*s^6 + 640371634788163028104146920*s^8 + 2442506826599217724770792706*s^10 - 
           21064375422360855141167938860*s^12 - 90056310018206016255287969600*s^14 - 62608875062361400273117763880*s^16 + 
           10287542434010063041022816215*s^18 + 6219861405042223483011674285*s^20)) - 
       l^19*(-78732*(-185472000 + 14192640000*s^2 - 6190828389120*s^4 + 167413042636800*s^6 - 2436765961146880*s^8 - 
           4070841278553600*s^10 - 191104444187765840*s^12 - 1683514652179092800*s^14 - 7675894614096612556*s^16 - 
           23676251811675273920*s^18 + 11150726018463451*s^20) - 10935*m^2*(51093504000 - 70207566870528*s^2 + 
           2560763047333888*s^4 - 88565614443742208*s^6 - 1993422258053652352*s^8 - 40168840541266484864*s^10 - 
           560583702411285879920*s^12 - 3716070864544311575104*s^14 - 13960322159403210040688*s^16 - 
           2878759077209539628648*s^18 + 24280717038050239263335*s^20) - 7290*m^4*(-7102635724800 + 1720499367997440*s^2 - 
           101755161440173824*s^4 - 4464319031081192064*s^6 - 167750299336050617392*s^8 - 3580522778086782838944*s^10 - 
           36104409262222464493974*s^12 - 181683980795473093608424*s^14 - 45032777083064892237255*s^16 + 
           1138112980340603850629004*s^18 + 745360858889807978697389*s^20) - 
         108*m^6*(2955200371200000 - 459023629524526080*s^2 - 30408269907068432640*s^4 - 4289006997753137161920*s^6 - 
           186619079225943264325680*s^8 - 3211707028458195775677834*s^10 - 24324674662137395939890940*s^12 - 
           3509329527526431873434200*s^14 + 427730848766266999616755230*s^16 + 637697081672517612934001315*s^18 + 
           119190762264661708415844397*s^20) + 45*m^8*(12243918926131200 - 1523033926588293120*s^2 + 67035858888846574080*s^4 + 
           49910339254357034396928*s^6 + 2077610544788039910634176*s^8 + 30020669290179137004340464*s^10 + 
           5501414973106307915220504*s^12 - 1399892593223046376207451928*s^14 - 3656051840509873257174393757*s^16 - 
           1600217301408240780508917256*s^18 + 245672814579345598003010810*s^20) + 
         m^10*(-283048821135360000 + 30786153665455687680*s^2 + 1277509981970473781760*s^4 + 1939844672126839428809472*s^6 + 
           142225291769998171899372480*s^8 + 283476371102170908366004776*s^10 - 18250747974595057568516883630*s^12 - 
           79738646143245302526280073640*s^14 - 61750093930852346579273028012*s^16 + 22110553312141103820270972900*s^18 + 
           13284320183643858734800755629*s^20)) + l^23*(243*(-1322672456595840 + 111652412325402624*s^2 - 
           2164747369308090960*s^4 + 20076691121734653312*s^6 - 160549812000893267520*s^8 + 275884506341981591424*s^10 - 
           4307101397243548650180*s^12 - 3028176302241819243600*s^14 - 13692787482977916963095*s^16 + 
           94558390478982852999760*s^18 + 77657487253955861536759*s^20) + 
         54*m^2*(251217927732155904 - 10773384832824515280*s^2 + 151780337639392412700*s^4 - 3316428502670897199360*s^6 - 
           14732330694633020751820*s^8 - 351581102541583680660780*s^10 - 1091198666391304786789200*s^12 - 
           190438890289754449215280*s^14 + 35245170845446959205838500*s^16 + 65321899585695137883382855*s^18 + 
           11877791296683779606331045*s^20) - 30*m^4*(3919203670926736512 - 130926137226414611904*s^2 + 
           4142980813430478505968*s^4 + 45051033947030082285048*s^6 + 1465506116391966331950284*s^8 + 
           7710215548158636498564720*s^10 - 14396327638670054828651256*s^12 - 590682034542079240222161544*s^14 - 
           1767855917711805439976588157*s^16 - 812371887912219876290684736*s^18 + 165056597233215870049690022*s^20) + 
         2*m^10*(388400052596394601728 - 14830143664750527193200*s^2 + 252552158933696307162180*s^4 - 
           17662561597287864817064640*s^6 + 777343718755960596845512050*s^8 + 12532327907453599597401853062*s^10 + 
           27412169947965253429054180850*s^12 - 34114750801650771452424095000*s^14 - 81353321073656419430539113168*s^16 - 
           25396577511385835997530667485*s^18 + 368006410713211965382395380*s^20) - 
         5*m^8*(200122853178789072000 - 7209308258904767822208*s^2 + 240912697567315215089232*s^4 + 
           5080564127966444746425072*s^6 - 13065021696439044609298074*s^8 - 3697299535841196982670036232*s^10 - 
           28226374071558046558160658674*s^12 - 37663053956094782525146905136*s^14 + 27598791834135402159619307385*s^16 + 
           37704126074988951848483042264*s^18 + 5079315502277167199506133497*s^20) - 
         2*m^6*(-237712956447270599424 + 7855779347611643155680*s^2 + 20556851439693863109600*s^4 + 
           9290261489322114042809040*s^6 + 87295759404793071422685120*s^8 - 385858903754154866553818280*s^10 - 
           18464010505420932586196004590*s^12 - 85281961963639966947490747480*s^14 - 70156410084298891456157562660*s^16 + 
           29163052884654295350933394340*s^18 + 17111581739960114809967655169*s^20))))/
     (l^19*(1 + l)^19*(-20 + l + l^2)*(-12 + l + l^2)*(-6 + l + l^2)^3*(-2 + l + l^2)^5*(-99 + 4*l + 4*l^2)*(-63 + 4*l + 4*l^2)*
      (-35 + 4*l + 4*l^2)*(-15 + 4*l + 4*l^2)^3*(-3 + 4*l + 4*l^2)^9) + 
    (8*c^11*m*s^2*(1995079680*l^81 + 48660480*l^82 - 3030337209673597824000000*m^10*s^20 - 
       14591532806579839219200000*l*m^10*s^20 - 135168*l^80*(-257329 + 14404*m^2 + 28808*s^2) - 
       5406720*l^79*(-58069 + 14404*m^2 + 28808*s^2) + 270336*l^78*(4322007 + 63280*m^4 - 9740084*s^2 + 407400*s^4 + 
         m^2*(-4870042 + 561680*s^2)) + 3514368*l^77*(-1425409 + 189840*m^4 - 6461932*s^2 + 1222200*s^4 + 
         2*m^2*(-1615483 + 842520*s^2)) + 9132792327360000*l^2*m^8*s^18*(960498000*s^2 + m^2*(1920996000 + 2352689561*s^2)) + 
       10654924381920000*l^3*m^8*s^18*(3964237200*s^2 + m^2*(7928474400 + 25390706557*s^2)) - 
       107008*l^75*(3499860715 + 19255424*m^6 - 4126814040*s^2 - 5462173200*s^4 + 527001088*s^6 + 
         3360*m^4*(-254765 + 145384*s^2) + 20*m^2*(-103170351 - 375015240*s^2 + 73472912*s^4)) - 
       2816*l^76*(29207867611 + 19255424*m^6 + 26468038248*s^2 - 25036928400*s^4 + 527001088*s^6 + 
         3360*m^4*(-1159669 + 145384*s^2) + 4*m^2*(3308504781 - 8621976360*s^2 + 367364560*s^4)) + 
       2387658124800*l^4*m^6*s^16*(-3890016900000*s^4 - 12375*m^2*(10672200 + 1643518800*s^2 + 2169632923*s^4) + 
         m^4*(-17949306375000 - 53698414844250*s^2 + 158627128542703*s^4)) - 79588604160*l^5*m^6*s^16*
        (561930623100000*s^4 + 433125*m^2*(44047080 + 6783250320*s^2 + 22984601351*s^4) + 
         2*m^4*(1296429446812500 + 9955205460151875*s^2 + 9433085489618159*s^4)) + 
       1408*l^74*(-4493012695 + 49510656*m^8 + 4263746903352*s^2 + 1230841859472*s^4 - 638358106624*s^6 + 7859980800*s^8 + 
         128*m^6*(-183059473 + 25208136*s^2) + 96*m^4*(2088280033 - 6161405016*s^2 + 276489520*s^4) + 
         4*m^2*(532968362919 + 414946046568*s^2 - 444702803440*s^4 + 9543839232*s^6)) + 
       52096*l^73*(156637701595 + 49510656*m^8 + 466349752872*s^2 - 239019192528*s^4 - 137707073024*s^6 + 7859980800*s^8 + 
         128*m^6*(-40148123 + 25208136*s^2) + 96*m^4*(-365044617 - 1327387016*s^2 + 276489520*s^4) + 
         4*m^2*(58293719109 - 84465313032*s^2 - 95706471440*s^4 + 9543839232*s^6)) - 
       1105397280*l^7*m^4*s^14*(-18880868936160000*s^6 - 561330000*m^2*s^2*(5872944 + 375868416*s^2 + 1371899743*s^4) - 
         1980*m^4*(3329959248000 + 260247171443875*s^2 + 2037858687922750*s^4 + 2039951532790119*s^6) + 
         m^6*(-248747955825600000 - 3557657066519902500*s^2 - 8078208069848871240*s^4 + 1124269453271629547*s^6)) - 
       1326476736*l^6*m^4*s^14*(-3267614196000000*s^6 - 400950000*m^2*s^2*(1422960 + 91069440*s^2 + 132438419*s^4) + 
         49500*m^4*(-23051952000 - 1746596147725*s^2 - 5638951583650*s^4 + 16656332367949*s^6) + 
         m^6*(-43049520360000000 - 245766419891437500*s^2 + 1648976904426951000*s^4 + 4099299172882892741*s^6)) - 
       48*l^72*(-796539377255301 + 645098496*m^10 + 346698218611624*s^2 + 3155970628514000*s^4 + 402636986059264*s^6 - 
         131973771578880*s^8 + 1023954276352*s^10 + 14080*m^8*(-59489317 + 8987048*s^2) + 
         1408*m^6*(11744641409 - 38503473160*s^2 + 1836116240*s^4) + 1760*m^4*(274274775327 + 209979588552*s^2 - 
           253125598672*s^4 + 5639585280*s^6) + 44*m^2*(3939752484223 + 99569246334680*s^2 + 25073620918800*s^4 - 
           14565280652800*s^6 + 182262725120*s^8)) - 192*l^71*(-171716594648449 + 5805886464*m^10 + 3131104646201224*s^2 + 
         2947049880868368*s^4 - 842052224499200*s^6 - 253652386014720*s^8 + 9215588487168*s^10 + 
         25344*m^8*(-65279429 + 44935240*s^2) + 1408*m^6*(-19255703131 - 74182557096*s^2 + 16525046160*s^4) + 
         1056*m^4*(441687889237 - 746049398184*s^2 - 809691206000*s^4 + 84593779200*s^6) + 
         44*m^2*(35580734615923 + 91554775399992*s^2 - 54238854982960*s^4 - 27975886812672*s^6 + 1640364526080*s^8)) + 
       11337408*l^8*m^2*s^12*(-73521319410000000*s^8 - 1683990000*m^2*s^4*(32016600 + 1088564400*s^2 + 1803519647*s^4) + 
         5346000*m^4*(-209175120 - 56434593600*s^2 - 1812650508845*s^4 - 6422422208840*s^6 + 19033088581534*s^8) + 
         495*m^6*(-522587751840000 - 27005840469036000*s^2 - 154222563627880825*s^4 + 1072215427211708450*s^6 + 
           2853218817372117382*s^8) + m^8*(-3941699145864480000 - 40408487229161700000*s^2 + 468875101348659369375*s^4 + 
           2824686629198396208180*s^6 + 2097399014912454175667*s^8)) + 1889568*l^9*m^2*s^12*
        (-2124097755318000000*s^8 - 11787930000*m^2*s^4*(132141240 + 4492802160*s^2 + 18172390939*s^4) - 
         1069200*m^4*(30216296880 + 8152233566400*s^2 + 282498494285315*s^4 + 2249532974473400*s^6 + 2420302250193329*s^8) + 
         2475*m^6*(-3019607046086400 - 173888752446208800*s^2 - 2290764310778440827*s^4 - 5504580263370923658*s^6 + 
           728878441063737974*s^8) + m^8*(-113879271686884704000 - 2833630400950091820000*s^2 - 11987492407734932760375*s^4 + 
           3607948283265502971300*s^6 + 22954875789325249322752*s^8)) + 16*l^70*(-24952086383704715 - 152051123540835024*s^2 + 
         38663214097607968*s^4 + 112854017868545536*s^6 + 7451425321894400*s^8 - 1659940317249536*s^10 + 8394683072512*s^12 + 
         14336*m^10*(-73716143 + 12154120*s^2) + 2816*m^8*(20336189301 - 72975926800*s^2 + 3704705312*s^4) + 
         11264*m^6*(353979818971 + 276757904674*s^2 - 372160350590*s^4 + 8671787520*s^6) + 
         352*m^4*(12857741624539 + 297953296894224*s^2 + 70698490820032*s^4 - 45725916956160*s^6 + 589026099200*s^8) + 
         88*m^2*(-863926838300199 + 672985545316648*s^2 + 3591365958782040*s^4 + 409217899017472*s^6 - 147800837237760*s^8 + 
           1162241740800*s^10)) + 176*l^69*(-10527020074270025 - 4390943341816608*s^2 + 83536256477168512*s^4 + 
         35931557058689536*s^6 - 6485962125529600*s^8 - 1117857847500800*s^10 + 26710355230720*s^12 + 
         10035200*m^10*(-73673 + 55246*s^2) + 1792*m^8*(-18744979437 - 77743450400*s^2 + 18523526560*s^4) + 
         256*m^6*(5377892898881 - 10240243161232*s^2 - 11037709375000*s^4 + 1214050252800*s^6) + 
         224*m^4*(55422949362137 + 148116410243136*s^2 - 98605692921760*s^4 - 48444835084800*s^6 + 2945130496000*s^8) + 
         16*m^2*(-137216979431769 + 7338346895366392*s^2 + 6214469014962540*s^4 - 1975483824900992*s^6 - 548361728006400*s^8 + 
           20339230464000*s^10)) - 39366*l^10*s^10*(-1154953090368000000*s^10 - 1212472800000*m^2*s^6*
          (3880800 + 73735200*s^2 + 147314819*s^4) + 1077753600*m^4*s^2*(-570477600 - 59609088000*s^2 - 1061936487975*s^4 - 
           4210606789950*s^6 + 12610177997611*s^8) + 855360*m^6*(-1437603552000 - 184592560925080*s^2 - 4329491339122400*s^4 - 
           23931196377813670*s^6 + 176508241686072780*s^8 + 514463232191674783*s^10) + 
         3960*m^8*(-18599656078080000 - 797263811885851200*s^2 - 6552015428490190560*s^4 + 92050644618787683587*s^6 + 
           582649450460414785778*s^8 + 453841393032540673747*s^10) + m^10*(-520866162992609280000 - 
           9778124997373228531200*s^2 + 178159419075731306400000*s^4 + 2033748452486563160614200*s^6 + 
           3594423832817722136076240*s^8 + 420481153750434627369083*s^10)) - 
       6561*l^11*s^10*(-33367644738086400000*s^10 - 8487309600000*m^2*s^6*(16017120 + 304325280*s^2 + 1433298703*s^4) - 
         215550720*m^4*s^2*(82408082400 + 8610803712000*s^2 + 177231809166825*s^4 + 1418470010753250*s^6 + 
           1685780953519741*s^8) + 855360*m^6*(-41533673529600 - 5457599703824072*s^2 - 158686779713664160*s^4 - 
           1865992357652211210*s^6 - 4821377044491091996*s^8 + 594105007456954093*s^10) + 
         3960*m^8*(-537360972873984000 - 29257147968437350080*s^2 - 552057254050748452128*s^4 - 2417959305138525467635*s^6 + 
           634691197126498644494*s^8 + 4947789704282375625441*s^10) + m^10*(-15048296963550111744000 - 
           658030919839074095086080*s^2 - 4850755665362833863225600*s^4 + 2273035888667227822075080*s^6 + 
           39186494457916414953492720*s^8 + 23818951060518199634496257*s^10)) - 
       l^68*(2069836896198481095 - 29784537455847743096*s^2 - 54935599307832722512*s^4 + 8661933353530451456*s^6 + 
         11866175223513008640*s^8 + 437691425760481280*s^10 - 68443415615004672*s^12 + 226480688332800*s^14 + 
         5120*m^10*(71614368603 - 278231463576*s^2 + 15034748080*s^4) + 2816*m^8*(25224805512587 + 20287848187880*s^2 - 
           30232917469072*s^4 + 739749209600*s^6) + 1408*m^6*(119788431196167 + 3444857530766296*s^2 + 791214704880400*s^4 - 
           566223688527360*s^6 + 7567927257600*s^8) + 352*m^4*(-24236312381202507 + 23649457759323992*s^2 + 
           114025215319425968*s^4 + 12176461745333760*s^6 - 4809270761280000*s^8 + 38781217484800*s^10) + 
         44*m^2*(-338460652907360717 - 1721510699612098072*s^2 + 586439486068260720*s^4 + 1309752548318321152*s^6 + 
           79060901620380160*s^8 - 18975035197337600*s^10 + 97195579187200*s^12)) - 
       34*l^67*(-312206823041975249 - 3378166294511570936*s^2 - 126712890412286288*s^4 + 4935270435281032704*s^6 + 
         1159514673941240320*s^8 - 139358585632059392*s^10 - 14381656628027392*s^12 + 226480688332800*s^14 + 
         1024*m^10*(-66261093929 - 295341858680*s^2 + 75173740400*s^4) + 2816*m^8*(2816296115699 - 5879435031960*s^2 - 
           6374615259792*s^4 + 739749209600*s^6) + 1408*m^6*(115684818355367 + 340608822234968*s^2 - 248297502640240*s^4 - 
           119453195496960*s^6 + 7567927257600*s^8) + 352*m^4*(-209518965247219 + 13095176098841816*s^2 + 
           11049471205444528*s^4 - 3804894322199040*s^6 - 1015942682432000*s^8 + 38781217484800*s^10) + 
         44*m^2*(-38388253346722397 + 944930050988904*s^2 + 317108613453721840*s^4 + 127320469552196096*s^6 - 
           24517219830402560*s^8 - 4005361575833600*s^10 + 97195579187200*s^12)) - 
       4374*l^12*s^8*(595213920000*s^8*(5929000 + 59290000*s^2 + 159711819*s^4) - 48498912000*m^2*s^4*
          (-63386400 - 3130512000*s^2 - 34663288150*s^4 - 155866826050*s^6 + 479738393911*s^8) - 
         10777536*m^4*(-5113680000 - 1791127800000*s^2 - 89009229859200*s^4 - 1311328937796000*s^6 - 6460676398547175*s^8 + 
           53205564358153950*s^10 + 176332510980761896*s^12) - 85536*m^6*(-184721229000000 - 15505924699238400*s^2 - 
           340360270347811234*s^4 - 1864458271773514520*s^6 + 37223017539545829005*s^8 + 249804636801082567338*s^10 + 
           207343453356388281631*s^12) - 99*m^8*(-3483964393620480000 - 154017476726972544000*s^2 - 
           1362388347524584535040*s^4 + 45409471431855909097536*s^6 + 507107620497622932685130*s^8 + 
           944942225858045355620012*s^10 + 114363784983229765671327*s^12) + 
         2*m^10*(588324715538313600000 + 22211232714412271308800*s^2 - 615692141539692738234912*s^4 - 
           12584074691774255881479840*s^6 - 41122649716278650609184513*s^8 - 11322014713339746801461373*s^10 + 
           20168556081167997814843643*s^12)) + 729*l^13*s^8*(-4166497440000*s^8*(24470600 + 244706000*s^2 + 1484464503*s^4) - 
         19399564800*m^2*s^4*(4578226800 + 226108344000*s^2 + 3225763751525*s^4 + 24978286463375*s^6 + 34396406444958*s^8) + 
         53887680*m^4*(-29547772800 - 10349462088000*s^2 - 548280461062656*s^4 - 11126505411581280*s^6 - 
           111555255985373925*s^8 - 317000741000982678*s^10 + 34834328698885756*s^12) + 
         427680*m^6*(-1067352846840000 - 98156226926080512*s^2 - 3094539937588523550*s^4 - 44302801869039840360*s^6 - 
           200881762298733925721*s^8 + 41501111484008321038*s^10 + 449922573164668992907*s^12) + 
         495*m^8*(-20130979714410700800 - 1332945750039210961920*s^2 - 32602348187755942371840*s^4 - 
           232769682410194665965376*s^6 + 93082826281915266845934*s^8 + 2036478849976213180200228*s^10 + 
           1288690768400599532387825*s^12) + m^10*(-33994471745104738560000 - 2834147745658776335523840*s^2 - 
           36838901596661666268528960*s^4 + 21503477675361422693304000*s^6 + 888874287551244031872487950*s^8 + 
           1275803860716593537063946750*s^10 + 171801998132162663328226087*s^12)) + 
       l^66*(48155848801057776861 + 74307175926952037124*s^2 - 697856770475616156680*s^4 - 596353973361029647104*s^6 + 
         61119423423205731584*s^8 + 46361058790473902080*s^10 + 992987906000932864*s^12 - 108725478645104640*s^14 + 
         228469021507584*s^16 + 512*m^10*(53483263093855 + 43963784080744*s^2 - 72274692481200*s^4 + 1862592855552*s^6) + 
         1408*m^8*(88053100253751 + 4026626243843560*s^2 + 903813918282160*s^4 - 711534441254400*s^6 + 9924892982784*s^8) + 
         704*m^6*(-30982284794675637 + 33537409234884712*s^2 + 165761516278450480*s^4 + 17015739130572288*s^6 - 
           7284955400455680*s^8 + 60761361862656*s^10) + 176*m^4*(-569955302528306821 - 3140516570284808808*s^2 + 
           1221613189649620880*s^4 + 2541244852966218240*s^6 + 146191191908305408*s^8 - 37340752441282560*s^10 + 
           196005802696704*s^12) + 22*m^2*(1688799452885273571 - 45202954907786559608*s^2 - 75555689985880015600*s^4 + 
           13844257258722548224*s^6 + 16413602104003729920*s^8 + 572989677370527744*s^10 - 93515977619251200*s^12 + 
           313879400939520*s^14)) + 22*l^65*(2541698874501179390 - 36517745182047578798*s^2 - 113693230097342545540*s^4 + 
         371743080460310656*s^6 + 47837998586092446336*s^8 + 6727076331356951552*s^10 - 543237242043488256*s^12 - 
         34107465962127360*s^14 + 342703532261376*s^16 + 256*m^10*(18659806486791 - 41643878619288*s^2 - 45578296812400*s^4 + 
           5587778566656*s^6) + 704*m^8*(362467477228295 + 1207156169163560*s^2 - 940089320411728*s^4 - 449454624294400*s^6 + 
           29774678948352*s^8) + 32*m^6*(-14891488917947335 + 605558046389576984*s^2 + 530193398777675600*s^4 - 
           192703778582785536*s^6 - 50766406994096640*s^8 + 2005124941467648*s^10) + 
         8*m^4*(-2165524840193622555 + 165599796401117512*s^2 + 20363177472100713712*s^4 + 8118607784216962560*s^6 - 
           1622539403452340736*s^8 - 260465082828206080*s^10 + 6468191488991232*s^12) + 
         m^2*(-18258872591023789399 - 158089665308489169320*s^2 + 6491078402643081200*s^4 + 233389549463323708928*s^6 + 
           52587435183368814080*s^8 - 6435674692481486848*s^10 - 650500438162432000*s^12 + 10358020231004160*s^14)) + 
       486*l^14*s^6*(-1322697600*s^6*(-2988216000 - 65252880000*s^2 - 524656306625*s^4 - 2551298956250*s^6 + 
           8451373982473*s^8) - 11547360*m^2*s^2*(-61364160000 - 7117498080000*s^2 - 172344697859600*s^4 - 
           1974598187848000*s^6 - 6908805104468400*s^8 + 73331993809793600*s^10 + 295710581036748007*s^12) - 
         128304*m^4*(-11045548800000 - 1703743330750400*s^2 - 59335281503484000*s^4 - 921674869578043544*s^6 - 
           1863179370443478720*s^8 + 93615015431414327025*s^10 + 670142346893410824278*s^12 + 607964228958225860537*s^14) - 
         5346*m^6*(-16852473792000000 - 1152708585371280000*s^2 - 28321812312544528512*s^4 - 13502268732706629408*s^6 + 
           7817349863472804038400*s^8 + 83224492756706060380124*s^10 + 166359336777600341765384*s^12 + 
           21033335682232318631435*s^14) + 99*m^8*(7783570987315200000 + 495402595637284281600*s^2 + 
           1822950577330165221120*s^4 - 360532861321254470232480*s^6 - 6128580949694812534472496*s^8 - 
           20953815877299417309790245*s^10 - 6235160525520000027385896*s^12 + 10979725290167137193446739*s^14) + 
         2*m^10*(605713013598528000000 + 57065492307726330912000*s^2 - 2449009223327536290763776*s^4 - 
           92541736649287461048902928*s^6 - 522682749638781924349210680*s^8 - 266764435563833976081452436*s^10 + 
           1086992803726546582151227161*s^12 + 537448024870947483681469580*s^14)) + 
       81*l^15*s^6*(264539520*s^6*(431661384000 + 9426075120000*s^2 + 115506082451375*s^4 + 765717672623750*s^6 + 
           1347883127484563*s^8) - 404157600*m^2*s^2*(-50653324800 - 5875171142400*s^2 - 164908679193104*s^4 - 
           2748374421094720*s^6 - 22083932528441760*s^8 - 71095685084413072*s^10 + 6286269858656383*s^12) - 
         898128*m^4*(-45587992320000 - 7214509068940480*s^2 - 308884245931480800*s^4 - 7219042362050510200*s^6 - 
           79096619905778241600*s^8 - 366899197596705729975*s^10 + 43140551178982723270*s^12 + 936528990497805400093*s^14) - 
         5346*m^6*(-486883288281600000 - 42102142822846512000*s^2 - 1635846539615726309760*s^4 - 27039026955323058954176*s^6 - 
           180658725257893519607680*s^8 + 54489155967356213078340*s^10 + 1764507781760992492420472*s^12 + 
           1177984211856358501160929*s^14) - 99*m^8*(-224874441797160960000 - 24685221212808695965440*s^2 - 
           766629590231172296966400*s^4 - 8286701275017811403984160*s^6 + 4923603417621515878538064*s^8 + 
           223222232853713189094903725*s^10 + 336337232640897106169608028*s^12 + 45320672064579767935493068*s^14) + 
         2*m^10*(17499599611055654400000 + 3400256426269715497900800*s^2 + 84782717666582253638906880*s^4 - 
           38651893989630594813402768*s^6 - 5557652209824945900614647560*s^8 - 14621850104446295924904125127*s^10 - 
           4486746534393397025613813732*s^12 + 2582328539037127940422718125*s^14)) - 
       11*l^64*(14996718016590157835 + 263281258182999119384*s^2 + 117436740262938275971*s^4 - 683958588506346585248*s^6 - 
         331193065460940461600*s^8 + 21980319128760273664*s^10 + 10130285456777501184*s^12 + 127887965645119488*s^14 - 
         9385271653953536*s^16 + 11448518803456*s^18 + 64*m^10*(23980216343821 + 3240398725448328*s^2 + 712069747875888*s^4 - 
           613499462416896*s^6 + 8972935089664*s^8) + 16*m^8*(-130633836161843077 + 143805109833792680*s^2 + 
           781385234492414928*s^4 + 78319141018642944*s^6 - 36009837352832512*s^8 + 312746981937152*s^10) + 
         8*m^6*(-2593396786178355931 - 16999876319117397096*s^2 + 6870835999863721104*s^4 + 14578159779328144896*s^6 + 
           822720810189356544*s^8 - 220656866481623040*s^10 + 1197488605519872*s^12) + 
         2*m^4*(12217364676123294487 - 321232119963746445176*s^2 - 558267765429658535888*s^4 + 106086656688049141248*s^6 + 
           123349538871481993728*s^8 + 4251977019829456896*s^10 - 711741526316900352*s^12 + 2450929656397824*s^14) + 
         2*m^2*(65820314545749779846 + 68567281558445098023*s^2 - 976916818839979951382*s^4 - 802507491834142047424*s^6 + 
           84564997341945203776*s^8 + 60995595690056756736*s^10 + 1299309269532355584*s^12 - 142268400309780480*s^14 + 
           304070633316352*s^16)) - 176*l^63*(4087731185670655965 + 12258606329429874980*s^2 - 100839682245421002850*s^4 - 
         149618300703885393984*s^6 - 99228826887529280*s^8 + 22323308101749513728*s^10 + 1974604844143559680*s^12 - 
         104381076354023424*s^14 - 3920056909914112*s^16 + 22897037606912*s^18 + 
         128*m^10*(87089662445081 + 332059034986408*s^2 - 269789111591312*s^4 - 129225319973376*s^6 + 8972935089664*s^8) + 
         32*m^8*(-3203319130369889 + 83174211100748040*s^2 + 77162905299065104*s^4 - 28859248776633856*s^6 - 
           7624643422070272*s^8 + 312746981937152*s^10) + 48*m^6*(-108538526374244973 - 12904191881667160*s^2 + 
           1169490178876829168*s^4 + 478931824643697152*s^6 - 96663676045348352*s^8 - 15626457184808960*s^10 + 
           399162868506624*s^12) + 4*m^4*(-3474343881434612341 - 34799650542989469144*s^2 + 814880940102247408*s^4 + 
           53864370648744365568*s^6 + 12205998569122308608*s^8 - 1477481197890351104*s^10 - 151164930604326912*s^12 + 
           2450929656397824*s^14) + 2*m^2*(3064651582357468745 - 73044931193944104122*s^2 - 209958842481872979644*s^4 + 
           1499453539696643200*s^6 + 86781388621269589632*s^8 + 12052727251592645632*s^10 - 941608053605599232*s^12 - 
           60113028947804160*s^14 + 608141266632704*s^16)) - 108*l^16*s^4*
        (-944784*s^4*(-1012508640000 - 38370522960000*s^2 - 529912941404000*s^4 - 5823611863300000*s^6 - 5169048350720375*s^8 + 
           164859943381938750*s^10 + 935182799172972446*s^12) - 11547360*m^2*(-1637016480 - 664755220800*s^2 - 
           31797992226680*s^4 - 691028549642400*s^6 - 8037253962722159*s^8 + 16742637557449980*s^10 + 798407110409422185*s^12 + 
           6002947824333084353*s^14 + 6232170045032407370*s^16) - 8019*m^4*(-717207613056000 - 65189255940288000*s^2 - 
           2342677800036134336*s^4 - 34083839717353786560*s^6 + 290695082143007500096*s^8 + 10890535168040933146560*s^10 + 
           105142219858467173881110*s^12 + 231674178706051336621652*s^14 + 31071596812609567674923*s^16) + 
         5346*m^6*(18372257972006400 + 1571628188254464000*s^2 + 40974996281900439600*s^4 - 689892195658859398272*s^6 - 
           35878503695788654551263*s^8 - 489267230267753100321940*s^10 - 1768139292591744270991776*s^12 - 
           583549366505847272102611*s^14 + 1012461178946001552840775*s^16) + 
         99*m^8*(2923927653803904000 + 492048522491945472000*s^2 - 6033977302151263725216*s^4 - 970041051696982597619040*s^6 - 
           22496394615943318479888840*s^8 - 128580298462308560545849644*s^10 - 72891436880671664800973785*s^12 + 
           285885985188988773549777746*s^14 + 144918521111259609641586801*s^16) + 
         m^10*(175034833047136972800 + 69693388503360925248000*s^2 - 5101698582839070661141440*s^4 - 
           405588235562739731049801696*s^6 - 4010048213142788487448609194*s^8 - 3617981183020891763030973480*s^10 + 
           24976591192145592893687564727*s^12 + 28693867180029402709034186598*s^14 + 3165634434535030470319185220*s^16)) - 
       9*l^17*s^4*(-66134880*s^4*(-835779859200 - 31673122588800*s^2 - 615351628004960*s^4 - 8692593466295200*s^6 - 
           53826590742535875*s^8 - 199024539155947450*s^10 + 9267594697436266*s^12) - 
         11547360*m^2*(-94589788608 - 38410765303680*s^2 - 2020041491050448*s^4 - 61119369056760000*s^6 - 
           1068914650949285098*s^8 - 9425290286200411480*s^10 - 42440209051067389338*s^12 - 2006053353762843770*s^14 + 
           133289028692612031885*s^16) - 16038*m^4*(-20720779948108800 - 2146458654427507200*s^2 - 109441421697060226880*s^4 - 
           2811173221233663316800*s^6 - 35784268907815983989888*s^8 - 209447308594279616399040*s^10 + 
           31801104748314826160250*s^12 + 2401491167125804469353676*s^14 + 1728827001330205930510601*s^16) - 
         5346*m^6*(-1061582469727933440 - 140985353183960678400*s^2 - 6814156909092448033440*s^4 - 
           139804446772284943490688*s^6 - 1179647586838520289826246*s^8 + 782396546039684859794680*s^10 + 
           36949167088333899367262516*s^12 + 59485197000075743484617514*s^14 + 7988008019034276441164431*s^16) + 
         99*m^8*(168949856068887398400 + 51604998623350683033600*s^2 + 2322349144650863313503040*s^4 + 
           35159828115254688327948480*s^6 - 37488908181010037453473680*s^8 - 2712854062550157084054823320*s^10 - 
           7502477313526983143399970365*s^12 - 2353927345971489712024210796*s^14 + 1419763483709003033600219879*s^16) + 
         2*m^10*(5056915449307284541440 + 3816856922397000561446400*s^2 + 224481272160777764727291840*s^4 + 
           135603064205165197134912096*s^6 - 41422076274341265611359397454*s^8 - 186730859028536305047911633760*s^10 - 
           100963592682551612227064265327*s^12 + 140556584887191300326421768021*s^14 + 54351813356973761294328934207*s^16)) + 
       l^62*(-791939684324494395585 + 12559368636963434947100*s^2 + 60720777491280467914672*s^4 + 14408737367084021350400*s^6 - 
         44506767855181245517376*s^8 - 13561579996854987252992*s^10 + 556695540342856459776*s^12 + 165545250984308490240*s^14 + 
         1216848560958029824*s^16 - 53520941886832640*s^18 + 29091142238208*s^20 + 
         64*m^10*(-133805011119923789 + 137579382334741512*s^2 + 871830828911725760*s^4 + 86110482077131776*s^6 - 
           42135904936716800*s^8 + 383133359673344*s^10) + 704*m^8*(-287501961393621701 - 2383593741232503110*s^2 + 
           921309791152408988*s^4 + 2129436113064581120*s^6 + 120308964314840320*s^8 - 33436074988938240*s^10 + 
           188900103587840*s^12) + 264*m^6*(3378129030871723609 - 67548572580068538200*s^2 - 129319799923406887840*s^4 + 
           23213329063316471808*s^6 + 28822347860981332480*s^8 + 1011746016311259136*s^10 - 170826876132720640*s^12 + 
           608738323333120*s^14) + 22*m^4*(411196106326742673029 + 573867510853806876584*s^2 - 6944926833396126368688*s^4 - 
           5943028775191727124480*s^6 + 579361949784260920320*s^8 + 442101472729605468160*s^10 + 9764225393216593920*s^12 - 
           1048281205832417280*s^14 + 2303413887631360*s^16) + 22*m^2*(285440196294623521525 + 3875286255718526391036*s^2 + 
           1640073226648502030480*s^4 - 9924228913680178454400*s^6 - 4803009703476619558720*s^8 + 288115782699122630144*s^10 + 
           139490261545986283520*s^12 + 1864616199982940160*s^14 - 129764619775877120*s^16 + 161530974371840*s^18)) + 
       31*l^61*(51818697582037178855 + 1341866440782806099612*s^2 + 1395116802978982541568*s^4 - 5726701330913752065536*s^6 - 
         5100883377231305604160*s^8 - 49932095293460256000*s^10 + 292222407005278897664*s^12 + 16599768209944854528*s^14 - 
         538676835865051136*s^16 - 11207216389259264*s^18 + 29091142238208*s^20 + 
         64*m^10*(-4974466456942237 + 89775514521008008*s^2 + 89245034154127808*s^4 - 33530854450215936*s^6 - 
           8971936845318656*s^8 + 383133359673344*s^10) + 704*m^8*(-41742908805233129 - 22666184566118950*s^2 + 
           507316689399833052*s^4 + 218034401897455616*s^6 - 43289825102256896*s^8 - 7165328506217472*s^10 + 
           188900103587840*s^12) + 88*m^6*(-1747785716442558053 - 23628567063666886280*s^2 - 1478325827262105056*s^4 + 
           37946227653711568896*s^6 + 8922673507259518464*s^8 - 1038383134246072320*s^10 - 110124456943484928*s^12 + 
           1826214969999360*s^14) + 22*m^4*(11763714954822409141 - 246322320219084629464*s^2 - 785760498888124716208*s^4 - 
           20322954530908557312*s^6 + 320206661851620434944*s^8 + 45760648076548304896*s^10 - 3356444057952313344*s^12 - 
           224768841282748416*s^14 + 2303413887631360*s^16) + 22*m^2*(30496964563245593173 + 79773940451526958124*s^2 - 
           753713724481579960912*s^4 - 1127345182388944001920*s^6 - 18924950692800572224*s^8 + 158471000771775397376*s^10 + 
           14325368798749497344*s^12 - 693733935077130240*s^14 - 27596886981582848*s^16 + 161530974371840*s^18)) - 
       6*l^18*s^2*(472392*s^2*(-720287251200 - 49490223552000*s^2 - 891965531230400*s^4 - 22477344771076800*s^6 - 
           104387228527978880*s^8 + 975114451244287200*s^10 + 17922055670394875725*s^12 + 125404210265189484750*s^14 + 
           164597068636623132861*s^16) + 72171*m^2*(-9429214924800 - 1088609661311616*s^2 - 41310656387573760*s^4 - 
           1244611468038260096*s^6 - 4688683447703020800*s^8 + 203799640915269921344*s^10 + 4344291093616088426240*s^12 + 
           34645478898761390725824*s^14 + 87996948656597398780480*s^16 + 12871856269656781380429*s^18) - 
         16038*m^4*(1457712039168000 + 136815546346076160*s^2 + 7351679682470413440*s^4 + 19262024728994087888*s^6 - 
           4100379986099421739920*s^8 - 114130464985520486708692*s^10 - 1202332702474892258836800*s^12 - 
           4634644204029674836792155*s^14 - 1771738857417525682450988*s^16 + 3011004317100974887198801*s^18) - 
         10692*m^6*(5206985455795200 + 2678404654721294784*s^2 + 25527202891282203840*s^4 - 5007013080616609766316*s^6 - 
           230592687934924229320668*s^8 - 3619730095269706449360886*s^10 - 20681880685269405403268120*s^12 - 
           13478957278095615958027030*s^14 + 50405098335605654904168387*s^16 + 26362534945142718951800236*s^18) - 
         99*m^8*(409882762612224000 + 828579052418029908480*s^2 - 42717119225834942945280*s^4 - 6996486793499581895592336*s^6 - 
           206944437582337869040299120*s^8 - 1896568802430172405936599780*s^10 - 1900763793453050306724697848*s^12 + 
           12712106354644900933622446215*s^14 + 15109577044956201751321586736*s^16 + 1635233364541938392119517896*s^18) + 
         m^10*(-4950243131155660800 - 49362264585279116228736*s^2 + 8590293373476834176509440*s^4 + 
           1987015056966334922810969664*s^6 + 37633015647515799829534639968*s^8 + 62391485942488813077126295290*s^10 - 
           635512285879626532717157134680*s^12 - 1311660510992263888755714790056*s^14 - 323776206179303801639664543408*s^16 + 
           103132864896370199670526005829*s^18)) + l^19*s^2*(-472392*s^2*(-20809753493760 - 1429817549529600*s^2 - 
           37827610328664640*s^4 - 1106343582183174720*s^6 - 12199006744974255360*s^8 - 103906262049738369760*s^10 - 
           378540526827364535645*s^12 - 170465748841086689870*s^14 + 1738089486164488610751*s^16) - 
         360855*m^2*(-54483718238208 - 6602106923194752*s^2 - 365365075722061824*s^4 - 13924620183698020480*s^6 - 
           236954620622860094208*s^8 - 2624021657858301619072*s^10 - 12010437537536445780480*s^12 - 
           989893264307017034496*s^14 + 175748514888279524322688*s^16 + 142195214935074161516875*s^18) - 
         16038*m^4*(-42114626004326400 - 6088022998529725440*s^2 - 436816797208887185280*s^4 - 12362470251332018555824*s^6 - 
           199213096575112052768400*s^8 - 1223985585657173411996548*s^10 + 1148185553335521190544640*s^12 + 
           47103235312420895612508915*s^14 + 83537982797402463706385632*s^16 + 11062037528770805673791350*s^18) + 
         10692*m^6*(150434543441064960 + 132080122983786304320*s^2 + 8309407341665105455680*s^4 + 
           240566389507719190223820*s^6 + 2261641899340175114308908*s^8 - 5524899021808338407048151*s^10 - 
           216331509193531499543691300*s^12 - 640179346816493572386637426*s^14 - 206620342244524117397631640*s^16 + 
           132503745843874165474782497*s^18) + 99*m^8*(11841885632560435200 + 41348856895200950976000*s^2 + 
           4367914806858386525706240*s^4 + 86113352839330224914462352*s^6 - 245899065425246670591208080*s^8 - 
           19907385161436246292946220060*s^10 - 93106463505845678149648119984*s^12 - 52398620290000800671639975165*s^14 + 
           74794547840836286836863809620*s^16 + 29119302425291155901587986740*s^18) + 
         m^10*(143017024280115363840 + 2468361278113548387926400*s^2 + 582698150550057541034027520*s^4 + 
           3442701704283482334671989440*s^6 - 369053938832168045547162326880*s^8 - 2895365235013012368037282523562*s^10 - 
           2564010615051304226008008837480*s^12 + 6535790219246801352937507492038*s^14 + 5765621880207648868514421374520*s^16 + 
           469155626467320425063794094281*s^18)) - l^60*(-6499344616852481278996 - 30351571948241732490104*s^2 + 
         255027837783955251912963*s^4 + 621860929665419764496264*s^6 + 108328984918548747832182*s^8 - 
         157784270425289401852176*s^10 - 31937432023751851170464*s^12 + 745315034331608514048*s^14 + 
         147731439564639943936*s^16 + 591295597817706496*s^18 - 11620067607539712*s^20 + 
         4*m^10*(-15027594746421063639 - 166292230871894366536*s^2 + 56606423477761093200*s^4 + 151406793066999393792*s^6 + 
           8668233203086521856*s^8 - 2467176803318566912*s^10 + 14590495463301120*s^12) + 
         11*m^8*(112432235409476054453 - 1653223683598500646760*s^2 - 3595169966597431098352*s^4 + 555397085448612401664*s^6 + 
           796017425068162964992*s^8 + 29027511352224264192*s^10 - 4874187474861629440*s^12 + 18093491725664256*s^14) + 
         44*m^6*(462586100480103008162 + 1083680297063001301781*s^2 - 9012809177779858956706*s^4 - 8368583945487728322624*s^6 + 
           678085250248648960704*s^8 + 604014992216871873024*s^10 + 14213305833183740928*s^12 - 1473123510401679360*s^14 + 
           3354551128203264*s^16) + 22*m^4*(1510086115827098427912 + 26416061491962304535364*s^2 + 
           15660783159517693358837*s^4 - 69342875623626881819232*s^6 - 35431143921945434635744*s^8 + 
           1705530434741067883776*s^10 + 975121095794509075968*s^12 + 14282836225360257024*s^14 - 927872494194790400*s^16 + 
           1190207309119488*s^18) + 11*m^2*(-1379616906738260567732 + 34288008852284167469970*s^2 + 
           159977983814180599800669*s^4 + 45823838310407063240344*s^6 - 111398893377706407249480*s^8 - 
           35039279599051141856064*s^10 + 1120247101550418013056*s^12 + 395520669726218127360*s^14 + 3302373033990013952*s^16 - 
           129730466109562880*s^18 + 72193558069248*s^20)) + l^59*(6372647261737491144975 - 120202381919126211878580*s^2 - 
         837991192788294305610762*s^4 - 526274931856910149049840*s^6 + 976043163794265690892780*s^8 + 
         587230115260377073142496*s^10 + 9361295486214439855296*s^12 - 12994599727391833064448*s^14 - 
         467286711373676209664*s^16 + 8210108110003892224*s^18 + 73545278363934720*s^20 - 
         8*m^10*(-40200892923523285937 - 46997884725966641016*s^2 + 538715827707124441264*s^4 + 245802161482290074112*s^6 - 
           46909295646934189568*s^8 - 8027444724086763520*s^10 + 218857431949516800*s^12) - 
         22*m^8*(-152368977724567759557 - 3230069976472584591960*s^2 - 635988203910791839376*s^4 + 5265054173162087337472*s^6 + 
           1309844904871860888064*s^8 - 142833711395395252224*s^10 - 15959196781387571200*s^12 + 271402375884963840*s^14) - 
         88*m^6*(288458452113595911075 - 4374101554406665308733*s^2 - 16781425828590982500766*s^4 - 
           1384866225811677273024*s^6 + 6642919452021425058624*s^8 + 1003156087294413104640*s^10 - 67171632682099688448*s^12 - 
           4829990114681241600*s^14 + 50318266923048960*s^16) - 22*m^4*(5512666802204272532539 + 21613920194768966759120*s^2 - 
           154136203144668252542618*s^4 - 257331213528303145457472*s^6 - 12262640558048644072512*s^8 + 
           33886558470294759302656*s^10 + 3236718237519065576448*s^12 - 139442426204154740736*s^14 - 6057396518289203200*s^16 + 
           35706219273584640*s^18) - 22*m^2*(2731872316343777542695 + 54130350317391483107186*s^2 + 
           63546445060544215376803*s^4 - 219510995782127136810392*s^6 - 207564655927169762833144*s^8 - 
           6011684868386216392384*s^10 + 10753648990211691426944*s^12 + 646864656471018731520*s^14 - 
           18193788187005150208*s^16 - 418681628957696000*s^18 + 1082903371038720*s^20)) + 
       29*l^57*(-1267772617311830484439 - 7978337762500211336252*s^2 + 74715064142658454235765*s^4 + 
         289043852983761356353928*s^6 + 135229021039016499835240*s^8 - 112787016009278253928072*s^10 - 
         48047023454286838933776*s^12 - 834468912222190003968*s^14 + 389560918425706293376*s^16 + 8194721276964834304*s^18 - 
         57860096918796288*s^20 + 2*m^10*(-11265591379077715459 - 482181667774819596936*s^2 - 169407966008022437520*s^4 + 
           781630225736314301952*s^6 + 207263413472535152128*s^8 - 20755277590991917056*s^10 - 2464959510869729280*s^12 + 
           43044774289735680*s^14) + 22*m^8*(51420992032376049529 - 559127983943833724690*s^2 - 2680421865495649213020*s^4 - 
           397830016102737478272*s^6 + 1015590464072099706752*s^8 + 164227665976907090944*s^10 - 9805737869666887680*s^12 - 
           769455599601942528*s^14 + 8163750353059840*s^16) + 44*m^6*(196944626231525624207 + 1301154923743769883247*s^2 - 
           6443280492558908637359*s^4 - 12506463796761374413152*s^6 - 1051968354505105219104*s^8 + 
           1529479442817037577984*s^10 + 157198116495189755392*s^12 - 5867863089276887040*s^14 - 285153356177321984*s^16 + 
           1697176189829120*s^18) + 22*m^4*(409573726595155655147 + 12350578448881231882896*s^2 + 20199715394759366742481*s^4 - 
           49783250650887081992208*s^6 - 52817595554696585050384*s^8 - 2745022803591046121856*s^10 + 
           2470662479339008064768*s^12 + 160908141684999131136*s^14 - 3817076338813245440*s^16 - 100263529714270208*s^18 + 
           259404459704320*s^20) - 22*m^2*(181325858238641166733 - 5153983652042873219027*s^2 - 37573846996711769994643*s^4 - 
           29235253228848804379984*s^6 + 39810109598146009142610*s^8 + 26137364192608376330256*s^10 + 
           827423413174095411168*s^12 - 507147664038916569600*s^14 - 19943159647300482304*s^16 + 287908749755361280*s^18 + 
           2984179920605184*s^20)) + l^58*(2*m^10*(290362497956012708383 - 3236382819408304754584*s^2 - 
           8098496020363232154352*s^4 + 975959154741803493888*s^6 + 1752772768948404408832*s^8 + 67013250594312425472*s^10 - 
           11073351834217390080*s^12 + 43044774289735680*s^14) + 11*m^8*(1716319056936779463711 + 6607268637994047725620*s^2 - 
           38404042279466488459816*s^4 - 39441514503156334199552*s^6 + 2342783151957249088768*s^8 + 
           2732181826135472359424*s^10 + 69448507284576768000*s^12 - 6876491258274840576*s^14 + 16327500706119680*s^16) + 
         44*m^6*(1134329589471520932987 + 33953192297818121549260*s^2 + 29453884039837834383295*s^4 - 
           90241740460617785216928*s^6 - 50072376732703615229280*s^8 + 1660432270136998734080*s^10 + 
           1298448672149815765504*s^12 + 21205616503501332480*s^14 - 1274745938997284864*s^16 + 1697176189829120*s^18) + 
         44*m^4*(-2645510431918857336613 + 50025717322829242383398*s^2 + 286621785054016904545751*s^4 + 
           111425208476787723726408*s^6 - 189810270671973176741880*s^8 - 64040676082497823075904*s^10 + 
           1347158140826108158336*s^12 + 668233404091982936064*s^14 + 6457862709753359360*s^16 - 225687342952259584*s^18 + 
           129702229852160*s^20) - 11*m^2*(16181545233940398310056 + 78553312894468071263712*s^2 - 
           617683068775826912601339*s^4 - 1641461182015735111715960*s^6 - 364827887108302505340116*s^8 + 
           375916098042729461646688*s^10 + 80749405547888484876352*s^12 - 1214434226626984688640*s^14 - 
           338421107224001400320*s^16 - 1650971443426693120*s^18 + 27265459471638528*s^20) + 
         2*(-5177643945487124155641 - 177996997573344381410616*s^2 - 332424069464216918786180*s^4 + 
           1150476283038990253486184*s^6 + 1848422808138853088099287*s^8 + 257494618269212550697972*s^10 - 
           174966682215467761518680*s^12 - 23890342481452191837312*s^14 + 278819242584404831936*s^16 + 
           36259504051422265856*s^18 + 62195099465395200*s^20)) + 
       l^55*(-4*m^10*(3592848748276923147231 - 29163843469682015503266*s^2 - 175658713114563650074796*s^4 - 
           36796338398731617982848*s^6 + 63311087641653586655360*s^8 + 10965722857345139358720*s^10 - 
           574710677927170025472*s^12 - 49619398216407613440*s^14 + 536449541213831168*s^16) - 
         22*m^8*(9598979398430239408407 + 104297284501397597698500*s^2 - 379209764364751731202990*s^4 - 
           856678051027769393664448*s^6 - 101293100374702815355584*s^8 + 97160302227571550327296*s^10 + 
           10794430182377742228480*s^12 - 341893874351835660288*s^14 - 18915456369542799360*s^16 + 113785806258503680*s^18) + 
         3*(15301355649702111131577 + 621381328536865437474164*s^2 + 1868175831130517833714108*s^4 - 
           5628969448979065114087360*s^6 - 16546278496635808067254404*s^8 - 5831339619257021926912208*s^10 + 
           2348249793539515566857464*s^12 + 701078760688880127985024*s^14 + 10425777398069898456768*s^16 - 
           1819475942712923663872*s^18 - 17251026562856651776*s^20) - 176*m^6*(1280584128500483239512 + 
           112636944203600041795125*s^2 + 249579328376860811864049*s^4 - 450138581651179055952036*s^6 - 
           541325686436155600603956*s^8 - 39876269425140054424352*s^10 + 22941698712143073657536*s^12 + 
           1629759115764970828800*s^14 - 31806428409441441280*s^16 - 979828548924968960*s^18 + 2540211068215296*s^20) + 
         22*m^4*(42464550537884986932849 - 747097396986592056452448*s^2 - 7764886770647799473201384*s^4 - 
           7588882771476150471552768*s^6 + 7543074827689069500108344*s^8 + 5527368039453098887847104*s^10 + 
           257154742528895061885824*s^12 - 94930833040446270449664*s^14 - 4117967997148980853760*s^16 + 
           47636490043665768448*s^18 + 591540187609907200*s^20) + 22*m^2*(42366908763877188918693 + 
           339644297247692188736088*s^2 - 2339984875661519902151125*s^4 - 11086800328280238133154440*s^6 - 
           6168060673274461363505148*s^8 + 3735003971047985491153832*s^10 + 1750881309270599810201744*s^12 + 
           49066239983072021341440*s^14 - 12253675903762921308544*s^16 - 289175754875925744640*s^18 + 
           1597496463911835648*s^20)) - l^56*(2*m^10*(3104481296762108535202 + 18182046373388102360925*s^2 - 
           79452108656763747111570*s^4 - 90284719926171753829440*s^6 + 3313764736524705296064*s^8 + 
           5953861883705122200064*s^10 + 163723165519070733312*s^12 - 15403078046565580800*s^14 + 38317824372416512*s^16) + 
         11*m^8*(1587072876932304669961 + 147761847110640211570000*s^2 + 173581923555116091477291*s^4 - 
           390772795409655913233312*s^6 - 237186157584416890217248*s^8 + 4168115676224368665344*s^10 + 
           5772606269150844439040*s^12 + 105448383100729565184*s^14 - 5849330470931886080*s^16 + 8127557589893120*s^18) + 
         22*m^6*(-16326168739765078438900 + 199661218162399026584116*s^2 + 1575359437139360897898481*s^4 + 
           793417623105555274472040*s^6 - 980922221306578349686584*s^8 - 360183359323267451757248*s^10 + 
           3560533965407680843904*s^12 + 3474744421496856606720*s^14 + 38978845652818377728*s^16 - 1215095094574407680*s^18 + 
           725774590918656*s^20) - 44*m^4*(21786539126410483406968 + 177274109872539651174036*s^2 - 
           924674902360036334974687*s^4 - 3024401881558756009881588*s^6 - 845536886900949974591539*s^8 + 
           623640764621200206220104*s^10 + 145388628976194498043472*s^12 - 997265228861777981184*s^14 - 
           554607308347835996800*s^16 - 3287537257176759296*s^18 + 46296181960161280*s^20) + 
         44*m^2*(-8327911136111362955545 - 225839337349717900585948*s^2 - 526966075780191766444808*s^4 + 
           1309227253478749356670948*s^6 + 2434073640927314879614305*s^8 + 418186633849418876714625*s^10 - 
           199139988053542955130822*s^12 - 29449246576253556668640*s^14 + 165871422998968400656*s^16 + 
           40032875900869051520*s^18 + 89176514084361984*s^20) + 2*(15112701597913716370160 - 366428089988899970043980*s^2 - 
           3442840432408958176352020*s^4 - 4259206129470704051484592*s^6 + 5733473583206520189932509*s^8 + 
           6894658470869985250539140*s^10 + 745717603850167022401833*s^12 - 245391691626598099365552*s^14 - 
           21948582569483335431512*s^16 + 104662681789904345536*s^18 + 7528371937607550336*s^20)) + 
       l^54*(2*m^10*(-2526267591419226731499 + 317011848821714186222412*s^2 + 459815362397182940799530*s^4 - 
           828499582914314982268224*s^6 - 544407052075768851809664*s^8 + 1942036213911266198528*s^10 + 
           12448853826640067122176*s^12 + 252178068635688222720*s^14 - 12933151144160591872*s^16 + 18834799946366976*s^18) + 
         11*m^8*(-40026939443261426149593 + 317081002043208484671660*s^2 + 3647830386314118335940004*s^4 + 
           2195228025826688773435552*s^6 - 2132964657446487834355872*s^8 - 848312483423210708632064*s^10 - 
           160359340076514728960*s^12 + 7598740788239761809408*s^14 + 98029040654983966720*s^16 - 2744974930316754944*s^18 + 
           1712254540578816*s^20) - 66*m^6*(26968059348057694541466 + 397307011981778496067836*s^2 - 
           1372450435008390567646733*s^4 - 5691483263011844181878536*s^6 - 1872167090954096039782208*s^8 + 
           1061952230862353596573056*s^10 + 268901940466790633629568*s^12 + 119703393530846177280*s^14 - 
           940483973384833492992*s^16 - 6683271453369532416*s^18 + 81582880087719936*s^20) + 
         44*m^4*(-27689914717778885136261 - 1456200087058201941250146*s^2 - 4771101177631492454586917*s^4 + 
           8029937592476606303579112*s^6 + 17983813016893064032984851*s^8 + 3610390268121501168200464*s^10 - 
           1286854711152823009731456*s^12 - 207543119429235413424384*s^14 + 78858763491402148480*s^16 + 
           255447341369859317760*s^18 + 718866151693037568*s^20) + 6*(22301924025471187428615 + 162777372474873302225728*s^2 - 
           1872991039331064891330257*s^4 - 11272097944084083515746656*s^6 - 10505190213710315578107961*s^8 + 
           5998630591446088270402732*s^10 + 5498890357738520411376686*s^12 + 429054826281604773942384*s^14 - 
           70649981590207256692664*s^16 - 3745941268851622852352*s^18 + 4853023076491442688*s^20) + 
         44*m^2*(11098457214195906969936 - 400056079128265793454117*s^2 - 4459515726638655045082117*s^4 - 
           6871955071079947075741084*s^6 + 6364204124696611453286640*s^8 + 8904671605858189990351766*s^10 + 
           1126949822293125198503402*s^12 - 267744875579921993907360*s^14 - 26247060548098929547456*s^16 + 
           31242067764249743360*s^18 + 8053067317019448576*s^20)) + 3*l^53*(28758735232055814758159 - 
         978215141005500295450388*s^2 - 11567728757134159900304333*s^4 - 24999718326657661833334792*s^6 + 
         24234756584057198787566860*s^8 + 62100617145683655965323960*s^10 + 15544616981226133866849696*s^12 - 
         3285393320706632967191712*s^14 - 645625877899774826387696*s^16 - 6585961733060365001984*s^18 + 
         375488935049490611712*s^20 + 2*m^10*(10190539061501307093881 + 175002565031112927080346*s^2 - 
           510312682277857750197170*s^4 - 1305802034857081645363392*s^6 - 189295575768037292992768*s^8 + 
           138597078125345710587904*s^10 + 16522706309628570061824*s^12 - 438816171614215127040*s^14 - 
           27884185997163184128*s^16 + 169513199517302784*s^18) + 22*m^8*(-2525387621357637860041 + 
           321362365972835429303030*s^2 + 886369061634903264477955*s^4 - 1274759905123346466637328*s^6 - 
           1701663625688910496390192*s^8 - 154916595774479901425664*s^10 + 66164649154807208673280*s^12 + 
           5104228954204823482368*s^14 - 80304158852043601920*s^16 - 2965058170098843648*s^18 + 7705145432604672*s^20) - 
         66*m^6*(14207440235907298727622 - 132066621439394613764230*s^2 - 2363759216352663403244111*s^4 - 
           2714755197830415236707608*s^6 + 2118406148335528280581424*s^8 + 1712936170941697125621504*s^10 + 
           100375414922522338710144*s^12 - 26470284824640472729600*s^14 - 1262221203203084787712*s^16 + 
           11400649271407230976*s^18 + 175399485782114304*s^20) - 22*m^4*(69453660322761861056803 + 
           1051106191614449927331304*s^2 - 4084305486710622610408989*s^4 - 27297523687510505869160448*s^6 - 
           17257538937363330018445434*s^8 + 8043993608008708844907584*s^10 + 4149887880655313669027520*s^12 + 
           152453570773832615087616*s^14 - 25612389684402128853760*s^16 - 674907696507609157632*s^18 + 
           2845215711717113856*s^20) + 11*m^2*(-44464324591159104338654 - 1547594127805934184328182*s^2 - 
           6302903223986296611265691*s^4 + 11446175630243625271505160*s^6 + 43807658347952848636631800*s^8 + 
           17103169381497959917137712*s^10 - 5183013441799216886629544*s^12 - 1696751655613514126547840*s^14 - 
           35982316722145835291008*s^16 + 3799108624166504442880*s^18 + 41155023078300883968*s^20)) + 
       l^51*(-2*m^10*(-93724098555970957650972 + 4055825513134480192368954*s^2 + 12912123816774913001792961*s^4 - 
           16181607186886093195432728*s^6 - 23162817806010679612249720*s^8 - 2388609255406289032851136*s^10 + 
           843295613575214659406976*s^12 + 69707950768595706378240*s^14 - 874065100517754708992*s^16 - 
           39174442867652911104*s^18 + 101978930569265152*s^20) + 22*m^8*(147188439157576133376573 - 
           646127292851794537416360*s^2 - 24433244566826619367676583*s^4 - 30849118180716518892789384*s^6 + 
           20614097153980511078335542*s^8 + 17867907791875429964029808*s^10 + 1203226269906703016971360*s^12 - 
           254173872548200301019648*s^14 - 13166642858717432165120*s^16 + 90538284880523098112*s^18 + 
           1780656493984223232*s^20) + 22*m^6*(330771112542443868809076 + 10212523366234316785958880*s^2 - 
           23986091696771762046672219*s^4 - 229836603072482083785651336*s^6 - 156502560739798717132326024*s^8 + 
           60826489488996809922289928*s^10 + 33836885849637561334911568*s^12 + 1462190885240573645564160*s^14 - 
           188970210725603500069760*s^16 - 5490171757974792199168*s^18 + 17095660621585348608*s^20) - 
         22*m^4*(-157194823902464685143169 - 14650331108564704806751176*s^2 - 83710799081935946787206886*s^4 + 
           95955147423953675528665776*s^6 + 482959802975643931232278766*s^8 + 200509397095782293799865632*s^10 - 
           49144150807718495099777596*s^12 - 17468298998635486119452352*s^14 - 453938784310926650617440*s^16 + 
           34761485510985050531584*s^18 + 423457337766954190336*s^20) - 33*m^2*(32480960024317579858866 - 
           1805518355282312671837256*s^2 - 30172329380607375287824685*s^4 - 80118087008492772390201080*s^6 + 
           49695786449657618431506164*s^8 + 159456171291483269161076656*s^10 + 42093994272196486582898428*s^12 - 
           6954176190924171512395120*s^14 - 1492310166849352687006968*s^16 - 20193823673855541386560*s^18 + 
           756581161087933091456*s^20) + 3*(-107104447292409278725299 - 714581120534986756895052*s^2 + 
           12235875037955535077204720*s^4 + 112287071113430345325375072*s^6 + 182388418658535701307518416*s^8 - 
           69299768539570002991166368*s^10 - 148958221499139349050130520*s^12 - 24690270164819645119915632*s^14 + 
           2874337995104917249356470*s^16 + 327799295918245076360336*s^18 + 1615422221434251940320*s^20)) + 
       l^52*(m^10*(181753435769152461569688 - 964606024039304755558890*s^2 - 16408583563028779643326971*s^4 - 
           10999844267641467356243400*s^6 + 9127800335728784760006616*s^8 + 3863121088382151404283328*s^10 + 
           32246978203150193907072*s^12 - 32439322758685094123520*s^14 - 472375833303753837568*s^16 + 
           11997618256544194560*s^18 - 7844533120712704*s^20) + 11*m^8*(114272461085937335568795 + 
           3111550413392643346319880*s^2 - 7892672308922038302285207*s^4 - 40149383682731774172853848*s^6 - 
           14582575485824248343682882*s^8 + 6902667921224710194011696*s^10 + 1872630932149086471662560*s^12 + 
           12085090944715202545152*s^14 - 6075709592776461920000*s^16 - 50677911989829314560*s^18 + 545346284388372480*s^20) + 
         66*m^2*(-45864535065218366871538 - 572003585172241512459642*s^2 + 3451962574612715296365196*s^4 + 
           30064914924160489043499272*s^6 + 31634469845262302134102854*s^8 - 13174786140657783523955150*s^10 - 
           13654653673594452563170013*s^12 - 1198361937060256226453780*s^14 + 147920595603215744424630*s^16 + 
           8647685119242171613840*s^18 + 1965883668883672288*s^20) - 22*m^6*(4402433803995902839392 - 
           7148462391427406925398256*s^2 - 30773101371766997027865615*s^4 + 38422475830227100217902920*s^6 + 
           101060720938852009195952580*s^8 + 22388132325343063094939180*s^10 - 6473076110059283137626248*s^12 - 
           1127681207091094436833920*s^14 - 4417235143662459278144*s^16 + 1273818339521949754880*s^18 + 
           4401075394538468352*s^20) - 44*m^4*(98946219130461372397380 - 1613013002973625439878644*s^2 - 
           31686702543752502755437620*s^4 - 58576212720956866877740452*s^6 + 39976670552470200453850124*s^8 + 
           64364230396248623338739376*s^10 + 9036931632012526149398165*s^12 - 1682777936713061174774256*s^14 - 
           179888934649636242575160*s^16 - 302398092300678256448*s^18 + 50174082831843176320*s^20) + 
         3*(-46989163903877446673038 - 2018039542869608142347672*s^2 - 9194461864721523560712542*s^4 + 
           23592955014487899876575696*s^6 + 133377689874017101077618394*s^8 + 90069545136793270776900328*s^10 - 
           25381865308330874854962594*s^12 - 16633418338099586556860712*s^14 - 852571648346572117817777*s^16 + 
           68577774436690188891496*s^18 + 1627212325357326960816*s^20)) - 
       l^49*(-287606977632918280043065 - 12248119856327588205606876*s^2 - 81068138983497998258613621*s^4 + 
         170239535138772757735189112*s^6 + 1984549766392438717517144880*s^8 + 2259163288844370821414011920*s^10 - 
         433510409065420321083098100*s^12 - 670535306689729291863825960*s^14 - 68436656040018173259029700*s^16 + 
         4236187331146726113795780*s^18 + 209533391312383778094360*s^20 + 30*m^10*(41324078131311808193729 - 
           49522513873032409978956*s^2 - 7204373368412552468516952*s^4 - 9577461540898997390077928*s^6 + 
           5872996676191584993080302*s^8 + 5302108880039911654797424*s^10 + 387364173075034130567328*s^12 - 
           71237510321464082787840*s^14 - 3941917655929774318336*s^16 + 20235159956657952768*s^18 + 521260045619507200*s^20) + 
         66*m^8*(52238256623305416127597 + 4219400993013115465683550*s^2 - 6862243217678264781743610*s^4 - 
           88682804736581009233491180*s^6 - 62683617452169554662735830*s^8 + 21780254694048599764000460*s^10 + 
           12737568110529667051667800*s^12 + 607563189491697441119360*s^14 - 66161114885737114289600*s^16 - 
           2084208782526609236480*s^18 + 4598899990149534720*s^20) - 44*m^6*(112431696857891043123187 - 
           17360825788671285318825249*s^2 - 128486719677121980091924725*s^4 + 107934480985297533954414480*s^6 + 
           666925069044166112814133050*s^8 + 286224353062780618473389130*s^10 - 60594888637437126938264490*s^12 - 
           22965551594300557922301600*s^14 - 675770273957251643733360*s^16 + 41839822988062836635520*s^18 + 
           562257271074035508480*s^20) - 66*m^4*(181560398640461309120209 - 2729295825185866205000448*s^2 - 
           106504073560134507677079385*s^4 - 326601774646571988449730680*s^6 + 148027457690896046777877800*s^8 + 
           565074912108733882941826440*s^10 + 154151651834938914977014910*s^12 - 21166603480957988740258640*s^14 - 
           4915245158054781696011400*s^16 - 78536732532140853748800*s^18 + 2243735592190588421760*s^20) + 
         22*m^2*(-278366360371081550127429 - 5191106032996100495886003*s^2 + 27351011008761460496760320*s^4 + 
           453059187153308553325582968*s^6 + 791711905178109511690791720*s^8 - 217834976191107032723468340*s^10 - 
           541989657970145707385597040*s^12 - 93255474319925608478814000*s^14 + 8640277696409892018417975*s^16 + 
           1080980498747350941107400*s^18 + 6806621770519888615440*s^20)) + 
       l^50*(m^10*(-260435486722951510300770 - 14802068911019851214164224*s^2 + 30851679405186565287087297*s^4 + 
           181208843814622354161134088*s^6 + 69455258059499142067719284*s^8 - 29461515746668576040818528*s^10 - 
           8393503956247321819414848*s^12 - 92309502128114055459840*s^14 + 25667100665488906505728*s^16 + 
           244581715612876443648*s^18 - 2359153874420916224*s^20) + 11*m^8*(253241663056459183738875 - 
           14843446414660885631888940*s^2 - 77203487351463641011449204*s^4 + 80276603724339654045022032*s^6 + 
           234663874750503165811977066*s^8 + 54971829973709065881347176*s^10 - 13862512063893007071327280*s^12 - 
           2563098341946308462228736*s^14 - 18568943689276222579840*s^16 + 2702232804721234453504*s^18 + 
           11117350709676201984*s^20) - 44*m^4*(-306562993800065515672995 - 8146821806111350099631478*s^2 + 
           21976297937665030291378476*s^4 + 332100992987720715521774508*s^6 + 374764589882661895476033166*s^8 - 
           124397682652182791350214244*s^10 - 142326696752389942141970324*s^12 - 13485122756082008980686456*s^14 + 
           1351032375584950539841620*s^16 + 86059059723038784894752*s^18 + 119885249621686835648*s^20) + 
         22*m^6*(576481867056222142843350 - 3174215257485415715364864*s^2 - 171813838030785403348954293*s^4 - 
           354938515727834087884280808*s^6 + 198218576615274060435205512*s^8 + 352396862784531811997759864*s^10 + 
           52720457526819746492452084*s^12 - 8287385154583136327167680*s^14 - 951847493859631423953824*s^16 - 
           3716345461882073360128*s^18 + 245564096352775386624*s^20) - 66*m^2*(-59784766646098971359126 - 
           2498082413444562972417012*s^2 - 16428404926573893878416069*s^4 + 20064406054850753307265888*s^6 + 
           176974439225013719753767158*s^8 + 123977692161180508640727944*s^10 - 27095513095227157671742735*s^12 - 
           19567650780406199486663500*s^14 - 1107764063008338912408633*s^16 + 68725002762615598205960*s^18 + 
           1806467268004479226064*s^20) - 3*(51749638544754358119472 - 2630529732428354739801544*s^2 - 
           36471421032692114489661652*s^4 - 127941787206457726222964144*s^6 + 78045152572400022323572610*s^8 + 
           501132345950875578595149824*s^10 + 228167098639949336510084772*s^12 - 36044310348391414722497328*s^14 - 
           15180387718326454154720959*s^16 - 447820916120986360234876*s^18 + 14257378629344506410840*s^20)) - 
       l^48*(-518333483118334360397390 - 1663130129481803300265288*s^2 + 79123503660472557626172030*s^4 + 
         1057151467072104797837283136*s^6 + 2733591707737419965075568258*s^8 - 536047603296827280767680776*s^10 - 
         3578224137716201051832354678*s^12 - 1036573620836275175941503216*s^14 + 96254138850127566257794845*s^16 + 
         22698975423848873370097008*s^18 + 289074770108591364039357*s^20 + 2*m^10*(914789889580148135016654 - 
           29981462338946378906665239*s^2 - 178184287874081997148804977*s^4 + 167777245191565476382051488*s^6 + 
           520709055528694827793239934*s^8 + 125719311375470938538580118*s^10 - 29186863306678848965475204*s^12 - 
           5625425910705681011638080*s^14 - 54376364026103584830112*s^16 + 5643295333624613634816*s^18 + 
           26746983666304383488*s^20) + 11*m^8*(1204701072053793499369293 + 1510374022357600431738720*s^2 - 
           386302384171326540800665929*s^4 - 849758991131401517803997328*s^6 + 422229561325433143009469898*s^8 + 
           796412306730130152132231496*s^10 + 123740364314825935481120870*s^12 - 17388936751920458847824160*s^14 - 
           2109607396474687998090640*s^16 - 11748181137383105116544*s^18 + 513026848511328512256*s^20) - 
         22*m^6*(-770418911536501626212108 - 50401235002027394114147772*s^2 + 64282630914570217806367407*s^4 + 
           1832128823102233447099472616*s^6 + 2141245135317916918778864592*s^8 - 610026059505673891560608288*s^10 - 
           750825391556143610273678662*s^12 - 74838735419342432748457800*s^14 + 6467309708052924744536348*s^16 + 
           441970525872048864694432*s^18 + 1003130268104547534528*s^20) - 22*m^4*(-290148119513565917735022 - 
           46511501589295396649270472*s^2 - 422813000543783830039215978*s^4 + 279659633765758727523004536*s^6 + 
           3840877008356577783432428918*s^8 + 2737363661291968166872155312*s^10 - 492600980361784792487044180*s^12 - 
           388858341199916606748004152*s^14 - 23599507107317072585921715*s^16 + 1209266965808695351346104*s^18 + 
           34715914823324704545424*s^20) - 22*m^2*(37798412033677347733302 - 6032453309261423385984642*s^2 - 
           145083810230307402817423924*s^4 - 605434306251843447360181032*s^6 + 204421610212081740288268482*s^8 + 
           1901314866300890722889924094*s^10 + 867323445203676294966964038*s^12 - 108209810849147719787331600*s^14 - 
           50463435533556795819570996*s^16 - 1645334911106221716252495*s^18 + 40864871200401486603390*s^20)) + 
       l^47*(204346601013210801801743 - 14299379755974790842107028*s^2 - 219464588915536462316108268*s^4 - 
         1167990370973799600946628800*s^6 + 281392924683144576288024588*s^8 + 7374501260081755869721183248*s^10 + 
         5501697140523000496113968472*s^12 - 627643210343128693651941696*s^14 - 602087932761376759218254580*s^16 - 
         34012859717722405337035152*s^18 + 880613809012285890683112*s^20 + 4*m^10*(-43536887247958429261065 + 
           28721033885458526066749008*s^2 - 35917725858497083284637041*s^4 - 587177842401645600304161336*s^6 - 
           423543407640936588794758508*s^8 + 137358686351587791999916504*s^10 + 82986612691753890734752368*s^12 + 
           4205132688565482550229760*s^14 - 411195496476310059918976*s^16 - 13797871739665523930112*s^18 + 
           20546217244033624064*s^20) - 22*m^8*(711101028240081731571843 - 34103257915541714247178500*s^2 - 
           307591169262943111169215608*s^4 + 214112416891647417744266784*s^6 + 1511963785150847049647789796*s^8 + 
           661308337628523168292672112*s^10 - 126583112898659793153556760*s^12 - 50347183703868539753320320*s^14 - 
           1603312372848054010834880*s^16 + 86249949196588508820992*s^18 + 1254351976333229448192*s^20) - 
         44*m^6*(756457922422545851725516 - 14482414647214423776108*s^2 - 422459434103062124109969459*s^4 - 
           1414906861303193818746606552*s^6 + 523394318944648625595092256*s^8 + 2256808586891203298674638976*s^10 + 
           630530042200649818024206224*s^12 - 75185971764223329352173600*s^14 - 18705849971282122958048656*s^16 - 
           332360868432618342333824*s^18 + 7909460735713257302784*s^20) + 22*m^4*(-1131662411659968606483459 - 
           50064639718209798454308336*s^2 + 78232490272365698453994948*s^4 + 3286227969758063757179169984*s^6 + 
           5959249981365174082400156132*s^8 - 1288941488057744380973227872*s^10 - 3646678206666614287016829040*s^12 - 
           648123959922157312718642688*s^14 + 49866973077346682714462040*s^16 + 6825023479994645745710656*s^18 + 
           49923921436970980414336*s^20) + 22*m^2*(-324985903544881610047887 - 15424676618408894875530552*s^2 - 
           152770940951108893958481106*s^4 + 99758646522892964331717216*s^6 + 2614262038179796882036033968*s^8 + 
           2960507794113160283494055736*s^10 - 431934294806930959458764148*s^12 - 759298417711922905606542000*s^14 - 
           81281022534417598113082044*s^16 + 3971092000326813697920120*s^18 + 219070819778024284049040*s^20)) + 
       l^46*(-355162862730715397231696 - 15248785604698629277639752*s^2 - 143146367935070021052372930*s^4 + 
         259330958299894101890309920*s^6 + 6123355250531971514060582562*s^8 + 10872183533178781756200279864*s^10 - 
         1036071936254116307586058524*s^12 - 5286491865404668846329055632*s^14 - 924717220438872770200881249*s^16 + 
         47304586088419094735274876*s^18 + 4726926407432517248941812*s^20 + 2*m^10*(2222466786303807757421157 + 
           16614348611075948218627548*s^2 - 829993518606435908932052175*s^4 - 1906173803021093655368720016*s^6 + 
           877097102457794512089726612*s^8 + 1724543378194462546124281764*s^10 + 274781613502293464990367120*s^12 - 
           35773691187132407618229120*s^14 - 4523068948124432263013984*s^16 - 30608401303432006931712*s^18 + 
           1057515410773370600448*s^20) - 11*m^8*(-39338951344159514078019 - 118357013388465220939596300*s^2 + 
           65438502425769992093558052*s^4 + 4135469276230762569130075056*s^6 + 4939350298619367873080034246*s^8 - 
           1258821745856492075674439592*s^10 - 1643551164501214946853309780*s^12 - 169838873287406994531859968*s^14 + 
           13184293294437855077513440*s^16 + 953423961622391076598912*s^18 + 2782581936675636993792*s^20) - 
         66*m^4*(298269311444417495539048 - 4507660918485517732770292*s^2 - 335082328849734709769132814*s^4 - 
           1574719835553262639701539216*s^6 + 337507006866729870869417360*s^8 + 4366295205167347919244731128*s^10 + 
           2011541939718064457582995004*s^12 - 202433055649802660055959408*s^14 - 106138325946552332534129615*s^16 - 
           3735079963613253658998504*s^18 + 76510007181073600505904*s^20) - 22*m^6*(867605961821592465284758 - 
           104348757759082621780061556*s^2 - 1236663431441305023697025283*s^4 + 509678495102544923660939928*s^6 + 
           10333262812617006208978798512*s^8 + 7464347060091067255313303376*s^10 - 1142806472530475743909618722*s^12 - 
           985550319999938874473868840*s^14 - 63052210619530673199143556*s^16 + 2793093701198322725894496*s^18 + 
           86416047893766218289408*s^20) + 22*m^2*(-346563309197696119946358 - 9434074438582446512838054*s^2 + 
           47487928033199018704042792*s^4 + 1419057799420657730287674456*s^6 + 3808066200320321947548539820*s^8 - 
           476397453702192720096139692*s^10 - 4206969814166653914155436972*s^12 - 1230110980884140787681944280*s^14 + 
           87566640525008137110877191*s^16 + 23725097707847779818771960*s^18 + 338675334818757565577124*s^20)) + 
       l^45*(2*m^10*(4363990022732786549688795 - 127798262748164814458478342*s^2 - 1374011630373654540190510698*s^4 + 
           829941116992151969493144984*s^6 + 6549589301176554013379115172*s^8 + 2911806403754583837871609684*s^10 - 
           514084987740311525223228576*s^12 - 213196527031752660121630080*s^14 - 7162145008162860757379360*s^16 + 
           350636828913417531902208*s^18 + 5426346286347053812736*s^20) + 22*m^8*(1320159941217491742721449 + 
           17209222915524442003730370*s^2 - 915142378050054375078127725*s^4 - 3272594684050815917111047200*s^6 + 
           1034083807735836362209842897*s^8 + 4961754623902236854794804700*s^10 + 1416370440997970846442892210*s^12 - 
           150242414859417266735047488*s^14 - 39807442421498010632328240*s^16 - 760621330098336065959616*s^18 + 
           15938037677882615086464*s^20) - 22*m^6*(-1016580147790094104527138 - 146033098240248648112074366*s^2 + 
           3460207098559190969474979*s^4 + 8800703676593825698344568968*s^6 + 16392697829354690015851170264*s^8 - 
           2856677059310120843446420184*s^10 - 9307231481643681536945010694*s^12 - 1708754656610967733467297720*s^14 + 
           111799545131536577640286484*s^16 + 16724878486263376205049376*s^18 + 135396713301000563390976*s^20) - 
         33*m^2*(-35701123953664551146350 - 6175662822400957274415794*s^2 - 198520507976772409942775603*s^4 - 
           1195565039885652601650901464*s^6 + 30828859612062910397403592*s^8 + 6066406337408840980763818528*s^10 + 
           4442834190961963819316446132*s^12 - 363270369287221775834609440*s^14 - 424779375424842605570954358*s^16 - 
           25800723687374980379938840*s^18 + 511224613986083024766632*s^20) - 
         22*m^4*(-381699100918787185577337 - 94698252282198425507378856*s^2 - 1255617099311157254441455095*s^4 + 
           174685978838313463938604800*s^6 + 18405993039766457370584565692*s^8 + 20914461846794554281992909880*s^10 - 
           2296248763277938801619648944*s^12 - 4838062509707424983582236560*s^14 - 543353553097139002585346295*s^16 + 
           21489724954088515774962520*s^18 + 1328311985584341903003952*s^20) + 
         3*(-189528749590052481239199 + 785424726980620125219700*s^2 + 39564399003347477064421143*s^4 + 
           709363692237043167253842968*s^6 + 2674124584128834431665952596*s^8 + 41641006981697791588919080*s^10 - 
           5742854326877299064760499304*s^12 - 2698858666034055517576188000*s^14 + 187120396118561904967347401*s^16 + 
           98238326550273916945552460*s^18 + 2356038389447093021548608*s^20)) + 
       l^44*(m^10*(6016709684714802047394312 - 514169314952319624379968450*s^2 + 13728380626292087516862783*s^4 + 
           17807212784961697386861426360*s^6 + 21750171622702408155943982540*s^8 - 4995588398976015271410165076*s^10 - 
           6943669271929568735680441890*s^12 - 739644732592528860411062760*s^14 + 52607671739489177113754380*s^16 + 
           3992175076973400071024160*s^18 + 13545027212305707057088*s^20) + 11*m^8*(3940216920211900171962117 - 
           185785800933455354816223000*s^2 - 2852407255299235524693753171*s^4 + 718574769176492288215110792*s^6 + 
           22831347081857704751458292592*s^8 + 16778894909290322434695387256*s^10 - 2204857450554551011147683550*s^12 - 
           2092242615380020794780138216*s^14 - 139792672451879048916527545*s^16 + 5495384030368444336321960*s^18 + 
           181462503498790912319280*s^20) + 22*m^6*(2337045361896000375431472 + 18092256018375076409417076*s^2 - 
           2539735011290552016970374669*s^4 - 13145220297308443386330256680*s^6 + 1743859919141510536876025796*s^8 + 
           33866824963726027437747194204*s^10 + 15910270465885020720554515966*s^12 - 1290742802719475034369410520*s^14 - 
           777542867345710183104865808*s^16 - 29143451277514654567054330*s^18 + 508705899374153028726900*s^20) - 
         22*m^4*(-1326808965680765288195568 - 91753160649813218108996448*s^2 + 59774932881562476499414494*s^4 + 
           9958568527058389095262155096*s^6 + 27602959227160598252565212360*s^8 - 1921164956965918394384089968*s^10 - 
           27358252875041377470068569966*s^12 - 8212920949480593416531897352*s^14 + 443795840906364435748973040*s^16 + 
           143203122802962351736029628*s^18 + 2238381920163783180360625*s^20) - 
         33*m^2*(-262853423267404258705948 - 13581766802901227821871016*s^2 - 187812874870049405796356730*s^4 + 
           34459675677147350256430016*s^6 + 5248949434929983058237379764*s^8 + 9152322715103642064603352780*s^10 - 
           482416925182390546721479562*s^12 - 3837240587345191817829719480*s^14 - 697441642443150723148201608*s^16 + 
           25704735929604471148062670*s^18 + 3125440096065897491386111*s^20) - 
         3*(87756062298357301460180 - 5782775311882893691530856*s^2 - 94159582245941310580492252*s^4 - 
           707133176739771604972302208*s^6 - 70329958463084934388041454*s^8 + 7359991030566878003057903096*s^10 + 
           8577277417300951130626246722*s^12 - 496029172124672349086945208*s^14 - 1558003620194426490738014098*s^16 - 
           150308661975262244672686336*s^18 + 3221208258434822168690925*s^20)) - 
       l^43*(-197117806288746138958765 - 11346707257713959603121540*s^2 - 148720288899510643621636396*s^4 + 
         365613284804274055697829824*s^6 + 11816275050752118795506895952*s^8 + 30796625650727989959658695104*s^10 + 
         1186188612557409510655102904*s^12 - 25032038633137550700098915040*s^14 - 7125534090099697636390398933*s^16 + 
         271530430778797341732915180*s^18 + 60537775870357401730255614*s^20 + 
         2*m^10*(3413505358402954429518056 + 132494064523275022241980262*s^2 - 3785004878031425184566948397*s^4 - 
           14428523584781427347686892784*s^6 + 3848158458955784047093843428*s^8 + 21033194997534497404871128632*s^10 + 
           6144596236984431937676944902*s^12 - 582854631755803523997573000*s^14 - 164683776997143340724258724*s^16 - 
           3324795642219034009047648*s^18 + 63296585796692510885568*s^20) - 22*m^8*(907739668769626778994051 - 
           161413236483371931398389760*s^2 - 172363848740720023140020201*s^4 + 9637539583603211389750887360*s^6 + 
           18517900262465401458850835919*s^8 - 2544365436561006505989535020*s^10 - 9925766241177316998710409120*s^12 - 
           1882259061960067023342591096*s^14 + 105780312546134280538220445*s^16 + 17322975705878369367779064*s^18 + 
           151127074646319727683984*s^20) - 22*m^6*(1488339241266343246120628 - 195046852279135628369019352*s^2 - 
           3505106127754212111250568809*s^4 - 573232069349628407094482088*s^6 + 48081115984411248573571182216*s^8 + 
           55574443873053832917407926392*s^10 - 4337096897676000875241213882*s^12 - 11869484115278746428404381640*s^14 - 
           1398390922500205457393780940*s^16 + 45244374235941427773510564*s^18 + 3154882300673286781885176*s^20) - 
         22*m^4*(875872960725299953248943 - 19595464155454234478506248*s^2 - 1980380190665305053911041442*s^4 - 
           13414984797584947244761350720*s^6 - 1384830801257662134181265644*s^8 + 60749144222459452652542576680*s^10 + 
           44960159100713455206775313832*s^12 - 2396395243548773744764089120*s^14 - 3864667901213072509960206735*s^16 - 
           251500563589130708312298768*s^18 + 3871205234565809931316218*s^20) + 
         11*m^2*(-515759420805179981960070 - 20033068841381353759760528*s^2 + 140087385277752595003131531*s^4 + 
           5560638159569673817958855944*s^6 + 21569172048236676904565849076*s^8 + 1692518366573485189671015504*s^10 - 
           39194388459838185904685720664*s^12 - 18526564460707091368004135280*s^14 + 810608490443448405006201726*s^16 + 
           587543649163123969782755100*s^18 + 15593257661176272446287926*s^20)) - 
       l^42*(m^10*(21904468615211614189135334 - 604569113790709961270741056*s^2 - 12497526930017311031173300251*s^4 + 
           1295001463837697579861178072*s^6 + 97129392808186879011019661480*s^8 + 72959205601627897062840121376*s^10 - 
           8164892900331209270057590398*s^12 - 8650968560110201109794388280*s^14 - 601190491951358726406299486*s^16 + 
           21164785309356811379034096*s^18 + 742885771395326504799712*s^20) + 
         11*m^8*(2670657739003500988293843 + 131929356113841460849626980*s^2 - 5211305245351168897924279300*s^4 - 
           29816180254548719872131593184*s^6 + 1714736807166455808768390984*s^8 + 72890450057572337080250738008*s^10 + 
           35100746290160350236437341940*s^12 - 2273063168239912208101107600*s^14 - 1607773665026329914963384175*s^16 - 
           63604398306559140914461892*s^18 + 962035695879855062683368*s^20) - 
         22*m^6*(-842350448234610988696478 - 247753302974075369535007928*s^2 - 393307467450200573267876573*s^4 + 
           25626052498455113875918128312*s^6 + 74236489442246288928584560782*s^8 - 1255538786529534319644864356*s^10 - 
           67976237316909742962119157370*s^12 - 21114099563369537765212371960*s^14 + 846317212405619108476277690*s^16 + 
           338735412437856475657236016*s^18 + 5712870483301896622199070*s^20) - 
         44*m^4*(-182487295777515749543111 - 62427616611887293479180198*s^2 - 1093993030147311030088251968*s^4 - 
           511783249249141605968474196*s^6 + 26729836987578175630733397282*s^8 + 47245282665514302721210335198*s^10 - 
           424753443741547485593041595*s^12 - 17733228466286707440028229988*s^14 - 3385104907324352589058646085*s^16 + 
           87201232547141052275425766*s^18 + 13622607800879075515172681*s^20) - 
         11*m^2*(-303061464388606045109640 - 20309484028260502461497600*s^2 - 788841053433512114887010760*s^4 - 
           6228532557283877546516139056*s^6 - 2173377388555757225532593604*s^8 + 52712901973869600039349465056*s^10 + 
           60582677833911817959392028882*s^12 - 1168634236302385743612200520*s^14 - 9499445824443805554377914812*s^16 - 
           984322253885225203888745040*s^18 + 14102703928927262452189299*s^20) + 
         2*(-211125230571730574229889 + 3333676108274666496206040*s^2 + 63880522091927074749015284*s^4 + 
           1391939275322681898293286872*s^6 + 6905676216377664546488671729*s^8 + 1969282266127113077578157456*s^10 - 
           25098413998136187618875268754*s^12 - 18703243066028963151988620144*s^14 + 655131063746893690385361042*s^16 + 
           1133979265881769391206865952*s^18 + 46548937964448165369743370*s^20)) + 
       l^41*(341698964678235803886495 - 14174762559600650118422212*s^2 - 230131143710183489171191541*s^4 - 
         2267784200279324827166464904*s^6 - 529121945320858465867433208*s^8 + 40226636674336164857693530960*s^10 + 
         71815636952849942456087115948*s^12 + 2139400166861114704465304232*s^14 - 21985216709367417939829174317*s^16 - 
         3463526049836860727041938396*s^18 + 54437212569403409366344275*s^20 - 
         2*m^10*(11634646011186420882639741 - 670767490520077826691409176*s^2 - 1432635145334366181350546228*s^4 + 
           40633983256748587068029200512*s^6 + 80881402361349215223492879754*s^8 - 8370465803822828403379086902*s^10 - 
           41262687716752242205677398802*s^12 - 8074379499260868186613554840*s^14 + 390058408380075554440982111*s^16 + 
           70280060073868240101591624*s^18 + 651718149597949878576080*s^20) - 
         22*m^8*(2783496385097406977404657 - 146173595026588625271619730*s^2 - 3934962018090535530074997596*s^4 - 
           1721554660783870409890382228*s^6 + 52049623445891587146687544281*s^8 + 61676691484835144209699608956*s^10 - 
           3122371147498055850799402415*s^12 - 12329610970336163300898564756*s^14 - 1517288386818583419279524585*s^16 + 
           40372253904283361634249122*s^18 + 3194548185175829095526892*s^20) - 
         44*m^6*(1114568805044787777804159 + 16827430878246391975980047*s^2 - 2326151333527855107447397258*s^4 - 
           18202693232486120985650175312*s^6 - 4069387605365213294163778773*s^8 + 76732923356367124935759689608*s^10 + 
           58157900139189183513851823863*s^12 - 1707039942419859590677529220*s^14 - 4582920774297299888984844223*s^16 - 
           317493707102121905334433499*s^18 + 3818432088784478760286635*s^20) + 
         22*m^4*(-957457597325934192405171 - 98622824792517431941804496*s^2 + 68925200878981659526627423*s^4 + 
           18459103989725315113515793272*s^6 + 76161932752370524593737935274*s^8 + 11537763569990365741706007284*s^10 - 
           123868197736007954989104365248*s^12 - 60301289257066211686081212864*s^14 + 1370846353634484554138056305*s^16 + 
           1708721200451591135373102472*s^18 + 49523542864281194057091721*s^20) + 
         22*m^2*(-322153694536378411782323 - 17091182675258398609578547*s^2 - 302876961872118865391956119*s^4 + 
           43512111953058046359204976*s^6 + 14469267723114761977131780868*s^8 + 37929552821036066760903719596*s^10 + 
           3427189597453392325308795760*s^12 - 26358262022307309290864668920*s^14 - 7804406370609154414373873133*s^16 + 
           161041427377534055982733065*s^18 + 57366948258955199678863929*s^20)) + 
       l^40*(2*m^10*(-1344810108116484100187198 + 451906661664729636047535193*s^2 - 10286097243948066657472848184*s^4 - 
           65305752488088840548008563936*s^6 - 776656371362646696017964648*s^8 + 152765761065855515472976374516*s^10 + 
           75391018799910702783737565888*s^12 - 3857500732252932435870258840*s^14 - 3266252390070020845205238340*s^16 - 
           135508093891779834889759029*s^18 + 1785471623193391172718794*s^20) - 
         11*m^8*(4046730165754511217780827 - 508672067196079429475886000*s^2 - 1974802407122880840932198943*s^4 + 
           54478787304112767312867861968*s^6 + 166183169159177633752064863068*s^8 + 4986287466150587453969133504*s^10 - 
           142707584554908816303757804740*s^12 - 45786542930409475139569502304*s^14 + 1332506154703490468079470045*s^16 + 
           685520673947217956985725864*s^18 + 12318917626525439535432639*s^20) - 
         44*m^4*(233654129927615312855404 - 14345721002735534517591452*s^2 - 1221984194924870894637343375*s^4 - 
           11214463730028354540006903972*s^6 - 6398237659221140394685346365*s^8 + 85558669685547852283207023416*s^10 + 
           100186815023373786447628863456*s^12 + 1517641696368353620197234384*s^14 - 13960565898575505297254428305*s^16 - 
           1549014540157849347712724844*s^18 + 14193205177822845239894127*s^20) + 
         44*m^2*(-58798286270316973070005 - 2769363915459517862059140*s^2 + 49768274951942156744450606*s^4 + 
           1706225697603611301110312836*s^6 + 8981492712563930388226058603*s^8 + 3476459825873776840868039489*s^10 - 
           27708120797256741013367190340*s^12 - 20879913326427289542763445520*s^14 + 78686277544797256046456397*s^16 + 
           1086063913426140573507128895*s^18 + 49222741230479955425152569*s^20) - 
         22*m^6*(1325298178252633858899956 - 227769890022688238749918612*s^2 - 5848441624404678803266716097*s^4 - 
           6020006540504258305319960952*s^6 + 136034719404893041947015097728*s^8 + 247579864070335803951221706768*s^10 + 
           7262957441172463616810282160*s^12 - 85045557412099845165894461760*s^14 - 17015239065589410181788906420*s^16 + 
           293909064038975204119537932*s^18 + 62775933487053248340658737*s^20) + 
         2*(42790736573854697226076 - 2587124595893946815080220*s^2 - 40743784786869770248288316*s^4 + 
           286449302138623814491212912*s^6 + 7144906763342381344319848345*s^8 + 25686876133516924667152111228*s^10 + 
           6408251119834814508909747833*s^12 - 36087698925955228255873410648*s^14 - 16442270844596902055659588779*s^16 + 
           316009100526391996476303804*s^18 + 232746215790614540289110469*s^20)) + 
       l^38*(-22*(14868081273155244638095 - 366618476289952891457008*s^2 - 5023001415705519458909873*s^4 - 
           62402068591639941001623616*s^6 + 28979093822667635437685139*s^8 + 2010284885956111338078446572*s^10 + 
           5452626786282394816063467942*s^12 + 936776405727224496245063568*s^14 - 2899468224635799078195949362*s^16 - 
           726332496187936377267305364*s^18 + 6007696434706144374124731*s^20) + 
         2*m^10*(20326897541060487592935687 - 999612472118389548371591100*s^2 - 6370045374353350459096843208*s^4 + 
           113062021167205411655871406560*s^6 + 360966388617530764315384730098*s^8 + 23880275534900469577738586488*s^10 - 
           294199180008349389885428410962*s^12 - 96868382150666063115676439040*s^14 + 2016682770153236017213113755*s^16 + 
           1372418506739185110553321776*s^18 + 25995838747425756470157630*s^20) + 
         22*m^6*(1507434884539826341079686 + 12759654165378257498079988*s^2 - 5168571939736035538314651755*s^4 - 
           60162632264985826900134280200*s^6 - 46220788722801436500055021050*s^8 + 426650072301851227186100659196*s^10 + 
           510529057629683192084893699042*s^12 + 20881226018365641827340881400*s^14 - 64775747600021636091712556018*s^16 - 
           7601649703999244825292295132*s^18 + 41536847701531789498561023*s^20) + 
         11*m^8*(3589730820039402723327989 - 251278662238787683328334940*s^2 - 12911966104661866026002385604*s^4 - 
           19949536898653784812453496128*s^6 + 291047663791041838683425055876*s^8 + 544443138389127770967815415016*s^10 + 
           31678757024656282725384648440*s^12 - 174257452327827982570864309632*s^14 - 36193389748093938761194657945*s^16 + 
           401044407534376962998098636*s^18 + 124765318794471373686665616*s^20) - 
         44*m^2*(-91654619072488222864252 - 4320465994394653409055101*s^2 - 90330622912871440173086479*s^4 + 
           155248534310944936688074916*s^6 + 8099890238499842343365555264*s^8 + 31220983190193959312691900110*s^10 + 
           9872335942249974939963757682*s^12 - 37013543639976402095396915040*s^14 - 17484507385017756015822774255*s^16 - 
           25644210277033559598329625*s^18 + 211454988594530335898488203*s^20) - 
         44*m^4*(-175633855327716512463693 - 29693599411280144159732122*s^2 + 126142659504902328377650571*s^4 + 
           10457850652382313731106489888*s^6 + 62641144503504311552629062526*s^8 + 30706028793201973094944353706*s^10 - 
           171840694152917438234060321093*s^12 - 132867397320921868354896868116*s^14 - 2669157465555158016706651455*s^16 + 
           6117547114939437550415065370*s^18 + 301141713788053864487754377*s^20)) + 
       l^39*(-190687129700855957455215 + 6315144990802967222123220*s^2 + 97148890093833091148157820*s^4 + 
         2364231984304902020420612160*s^6 + 13627363113039640497538720748*s^8 + 8650703209303930760320213264*s^10 - 
         88374909084365396364297318728*s^12 - 104580748722680677373632410672*s^14 - 1848714658466482960287310803*s^16 + 
         10703193097449657878406592116*s^18 + 713716473908469976478810640*s^20 + 
         4*m^10*(6799276994758867282468031 - 172716269822689227629531878*s^2 - 8537164549942852238742200940*s^4 - 
           5854497066254492520276854244*s^6 + 109675371074214630854183768666*s^8 + 133073058527655698264409898274*s^10 - 
           3815727172242337380977628075*s^12 - 25187690367409528063162180860*s^14 - 3216438430450398097691509785*s^16 + 
           70753167542736900241098870*s^18 + 6381725701694417324192628*s^20) + 
         22*m^8*(192941783455454821639323 + 118328479671746868491811460*s^2 - 4428028433288225531423225786*s^4 - 
           40963357629862349270116696968*s^6 - 13579498479214143393992690265*s^8 + 163232708309682312817086372596*s^10 + 
           126677517223510125146067416350*s^12 - 1381383559527145914267333792*s^14 - 9305842392009525415092052165*s^16 - 
           678725839858954876430582220*s^18 + 6432106140248809112827170*s^20) - 
         22*m^2*(-143526022518249255048255 - 7881668024370530825206504*s^2 - 336151856379265724907303887*s^4 - 
           3097306643886205022608841272*s^6 - 2388682177998201947464109220*s^8 + 46181413123853307462190313016*s^10 + 
           83051424178447505304178789782*s^12 + 6344272043658155854651466640*s^14 - 21615899141736740721122565201*s^16 - 
           3646275618863925029600881980*s^18 + 26656301637113602189871811*s^20) - 
         44*m^6*(-316123036515908117163960 - 120117237508503621455440036*s^2 - 435882182520477808622298274*s^4 + 
           22632615013430667335968300152*s^6 + 101370480900609951522847592826*s^8 + 22101561401309805241005251492*s^10 - 
           151322914777725153898958676953*s^12 - 75981990042783075479479057860*s^14 + 516212747823813496303484536*s^16 + 
           1967937824016621364407246980*s^18 + 61361016856285099432154940*s^20) - 
         22*m^4*(-237512314221755728883779 - 106200598049613732095917440*s^2 - 2186146559361275357244183232*s^4 - 
           2415714127527139669702713168*s^6 + 94277862040466873479381340598*s^8 + 257235016153389100771818858624*s^10 + 
           36789337354851655276122270704*s^12 - 158423336812634652883852622784*s^14 - 49129554050692897685167747815*s^16 + 
           375671292444063877721811952*s^18 + 321852209384244823152951280*s^20)) - 
       l^36*(-13729141596126046884681 + 2503400203089526850744272*s^2 + 51423468840958238867219806*s^4 + 
         1256040057371406060481974576*s^6 + 7293722288314801188263142278*s^8 + 7253865763916672550349793560*s^10 - 
         92994160728648739150233566110*s^12 - 176854304997948584755048053336*s^14 - 17214261882902481373112258045*s^16 + 
         31435729598157378798633161008*s^18 + 3275615875080674453303571336*s^20 + 
         22*m^2*(56895459161125610244188 + 4179913843337164404197242*s^2 + 177386499809517197311415584*s^4 + 
           1681583348304127694100574552*s^6 + 1647309717101693929633096938*s^8 - 48917252412110245358050841474*s^10 - 
           136798264410496336098819402803*s^12 - 30147271351102643031992052540*s^14 + 60792343187587368028576801376*s^16 + 
           16182828032857117775073666000*s^18 + 27326181102296307250202745*s^20) + 
         11*m^8*(-1089397411797468825563881 + 211098215462908058740636680*s^2 - 8843351776363404306940009051*s^4 - 
           135257206462809955283252184248*s^6 - 122291065992799261228340286470*s^8 + 902926459832407358239564900016*s^10 + 
           1095551824059282202765432919960*s^12 + 64224650838856422358849384224*s^14 - 129320497230727722802050927405*s^16 - 
           15824074120678790191904334352*s^18 + 45627080778701457512131803*s^20) + 
         m^10*(10508346155832022570509896 - 117014404152539500468439138*s^2 - 55722978240434299546575483539*s^4 - 
           107818284167029379711055219624*s^6 + 1220737653183636707179092363408*s^8 + 2325075414847098227259280877792*s^10 + 
           181620046111176352837491830364*s^12 - 704559537939978142068101743200*s^14 - 150405879007217449965535580284*s^16 + 
           1003795777131432065266899666*s^18 + 492669366955767659254547611*s^20) - 
         44*m^4*(-61868370048288982057388 - 28107865216373242565082996*s^2 - 595078823004945767420925028*s^4 - 
           748410306830573989453457652*s^6 + 50639297860972590591286988912*s^8 + 210261770107215653583087152396*s^10 + 
           76943674017990709061194864675*s^12 - 218284001715350864212275451896*s^14 - 106741867451823098697776610660*s^16 - 
           1708137757988931123897971920*s^18 + 1142755905747150589350921041*s^20) - 
         22*m^6*(-438499723885986082234608 - 126351394215936034062485712*s^2 - 675696100219436356487715603*s^4 + 
           48511958737785016496522733096*s^6 + 332791252419290556606495557352*s^8 + 185882834746150901357491490596*s^10 - 
           831943526913864666709293319432*s^12 - 655274402554910515656039312480*s^14 - 23917082478194478635539114600*s^16 + 
           27454409919737676827510031436*s^18 + 1440306166897365997955948667*s^20)) - 
       l^37*(228117070025024130557617 - 2351919638453293103141804*s^2 - 8559896785739965447684507*s^4 + 
         631630954096793833222175432*s^6 + 10862590523010151143712958948*s^8 + 49352912422554749872981093352*s^10 + 
         29719989708950700090730425264*s^12 - 127114511098030414607369093472*s^14 - 92316567875913536464004723368*s^16 - 
         674215094686797948805206004*s^18 + 2211743103357807881159775561*s^20 + 
         2*m^10*(-11848795825580726150763641 + 814611168001574141049302814*s^2 - 16427816953814408592962498646*s^4 - 
           178892385921277972418207489328*s^6 - 73499163984393148135944268844*s^8 + 680558035316515744395539518950*s^10 + 
           537296368203821965961296839765*s^12 + 1287408106743552133778113500*s^14 - 37374089931835847844650890553*s^16 - 
           2836736697768076619162663214*s^18 + 21496531081597393999279906*s^20) - 
         22*m^4*(38746037441029514866637 - 30202684896826963087949704*s^2 - 1889950950467980081557086659*s^4 - 
           21670235780572282953740704128*s^6 - 27071779802284367441442821994*s^8 + 294451428837116426225263328004*s^10 + 
           540343489703101214620411915506*s^12 + 61058339662286660418989305536*s^14 - 123730806693535252486978101795*s^16 - 
           22164313570936914567092105784*s^18 + 32658402120862931763919089*s^20) - 
         22*m^8*(1664776673115921429016079 - 221756939585684868139363210*s^2 - 2062596941270050792829271585*s^4 + 
           46783300544136311852681066448*s^6 + 225798162582932095762114368632*s^8 + 60058863152829155031773540804*s^10 - 
           314783958630208950932738607825*s^12 - 161781117959152678646398107588*s^14 - 730235569111178954626435210*s^16 + 
           3909664379474651491403014442*s^18 + 128942577171276209961939237*s^20) - 
         22*m^6*(746093491668167152561774 - 168225084607383038738719230*s^2 - 5625469437582491591060861295*s^4 - 
           13152171403643714916882485976*s^6 + 235352239857982518702648843750*s^8 + 667687237497854709847002150300*s^10 + 
           121022218138479837519880639614*s^12 - 373862651741645822676204705960*s^14 - 120282203004070317183766232262*s^16 - 
           182353904854776057507666678*s^18 + 721406174760239301906105051*s^20) + 
         11*m^2*(-106905438111513322870082 - 1246376570606303053373178*s^2 + 203597182147945262507969087*s^4 + 
           5265385303717659191219296600*s^6 + 34497069470307254127326930888*s^8 + 29595429444195637065521600688*s^10 - 
           190835765290101849658897489596*s^12 - 228185542640090144046270082320*s^14 - 12272069429338503644482483330*s^16 + 
           19748932136538479070827528430*s^18 + 1443910406247501130060082151*s^20)) + 
       l^35*(182923354772398285722459 - 3206304585954053295272572*s^2 - 24434544461027536041399776*s^4 - 
         429751835962052693030192416*s^6 + 1944527064406176045250972000*s^8 + 29140845670734028869148502944*s^10 + 
         117475312108351548868830827976*s^12 + 47633435203814881967595937008*s^14 - 114371106477703069988687312036*s^16 - 
         44793513449379732221651052344*s^18 - 61041003843720833890744044*s^20 + 
         22*m^6*(-845803622443284720620628 + 20459715711076614255590784*s^2 + 3490975624156035663921290979*s^4 + 
           58252181069286327518257829544*s^6 + 91184323076276277488211839904*s^8 - 731003086365305379259155700832*s^10 - 
           1354623888881447261016250905118*s^12 - 185583544435101395787388090920*s^14 + 281076030534396756352786181192*s^16 + 
           52651851915588044593525009696*s^18 + 135022204722341175434347077*s^20) - 
         2*m^10*(17039357963300472100525588 - 786590980626680014568284986*s^2 - 12740626740378735469325349097*s^4 + 
           191196932661526928399410010952*s^6 + 973859929660120093815372915536*s^8 + 289036540042593223200444941712*s^10 - 
           1287687029134975315420346187063*s^12 - 672374074305001272501913781220*s^14 - 8404173088768139498390437852*s^16 + 
           15410888490650159055336675558*s^18 + 530036429657694859114251761*s^20) - 
         22*m^8*(236366405010557757003073 - 53101064723609468475322520*s^2 - 6153088711916994924317568295*s^4 - 
           20389816897686027352142656312*s^6 + 250138271533790437851723696844*s^8 + 726521224821125981235049991984*s^10 + 
           149629784991967008705526803510*s^12 - 378134691829498423242547944000*s^14 - 124896823016994920982360097070*s^16 - 
           987942651795751570697236756*s^18 + 700494931393189047969848889*s^20) + 
         11*m^2*(-145741117543366058876026 - 4466116844574567343408920*s^2 - 102677481212384653238798087*s^4 + 
           1051779355849718317683394968*s^6 + 22292905473563943976806595324*s^8 + 120186618955973087674672118992*s^10 + 
           79726845775341122309733718780*s^12 - 255288261985940632019162571600*s^14 - 189725056336790804724638522644*s^16 - 
           6036993138558034023653880200*s^18 + 3837404048448131671526658597*s^20) + 
         22*m^4*(2934049639376916985211 - 17842567117024916605585672*s^2 + 389516202978069006196336074*s^4 + 
           14595705319917087486692038608*s^6 + 120788833635671108133253252826*s^8 + 118973856427543883196580161376*s^10 - 
           586708399800529421620032067264*s^12 - 707753403861259775537526855936*s^14 - 55974762281736864540509483585*s^16 + 
           53776568668653408800744421232*s^18 + 4236531965160580998779030662*s^20)) + 
       l^34*(167130810230680571084675 - 1684036778553502123881724*s^2 + 18119420416387299788254212*s^4 + 
         354948782355420888752989168*s^6 + 5270418402899959810469669822*s^8 + 25633816528050555357474559008*s^10 + 
         31272112602383571427100632700*s^12 - 135012903966840854715644528304*s^14 - 157110712571378331019355533355*s^16 - 
         7023866333079675313745268428*s^18 + 6559032593606143672908550248*s^20 + 
         m^10*(-31149083846035144232877862 + 1576657933023594389187607168*s^2 - 29518413863347672423092850489*s^4 - 
           588400908303975376895103474216*s^6 - 580027423628905217819052402236*s^8 + 3745443581750755568181368301248*s^10 + 
           4579965892970068103802665069880*s^12 + 325772751413372493340160125680*s^14 - 511163398459172109062097192078*s^16 - 
           64535366179516274261842945344*s^18 + 67713730969068267699107001*s^20) + 
         44*m^4*(68682559495009287106925 + 8520765418713346489062418*s^2 + 454813661988768001796466712*s^4 + 
           5802245358577012611180759948*s^6 + 12180760164013107806205738134*s^8 - 155210363496602828101953028144*s^10 - 
           437673670875185066164562643798*s^12 - 110204147337907375495206894576*s^14 + 169395035785859439324277762775*s^16 + 
           47401263398267264326949796048*s^18 + 404682650528080957322409789*s^20) - 
         11*m^8*(542814716123450702106455 - 189740611384121659034533820*s^2 - 4140083019790462791875993556*s^4 + 
           97094532547013414203784350192*s^6 + 737786518799509896534968922758*s^8 + 439938988773238905364104407976*s^10 - 
           1717463359801914206107528336400*s^12 - 1368243899610239510731638850656*s^14 - 65548140535489873181208059505*s^16 + 
           53292290721498767174652288972*s^18 + 2933425735432557920992861152*s^20) + 
         22*m^2*(-38273563148943230088221 + 1097759561893316592985892*s^2 + 57963934217926663630935797*s^4 + 
           1267416292623487071196058144*s^6 + 9148157223580762981110892418*s^8 + 13801639138758231463589422184*s^10 - 
           99737332319081502341055499201*s^12 - 187469417277119313665776515300*s^14 - 25666582770369882884384411945*s^16 + 
           27800798057001959554761470000*s^18 + 3166641714967356198901216566*s^20) - 
         22*m^6*(453747637908326290130846 - 81718158993853039198984144*s^2 - 2966939414344327008647367025*s^4 - 
           12289476637408512293833357896*s^6 + 249429203743296896929896518220*s^8 + 1082381429671098813093973485600*s^10 + 
           426310886288912846322210405696*s^12 - 1015953286335012083910783035280*s^14 - 508748626775905777052798145240*s^16 - 
           13189121734859153140717639284*s^18 + 4955813624793838400034309153*s^20)) + 
       l^33*(45590023284972165162223 - 178620187064880196437208*s^2 + 21509362467678772176541359*s^4 + 
         357813313948634297041804120*s^6 + 1960470015086424900350262432*s^8 + 752149229678676081425565360*s^10 - 
         57010123347977995610646923956*s^12 - 176960540383941877215368855304*s^14 - 39108832731766072999255670710*s^16 + 
         57389750651521871442793113092*s^18 + 9137578447710220098538134846*s^20 - 
         22*m^8*(72397699082057288585485 - 37681965946178932461203890*s^2 + 2535531080497918112373085090*s^4 + 
           65598975255185475931423871316*s^6 + 113630304918806969956844838224*s^8 - 770937019146483222709323151652*s^10 - 
           1432097869008695120273967382230*s^12 - 219612431439934269801613099836*s^14 + 275450564453616760933986879380*s^16 + 
           53372977880534239011382754446*s^18 + 291737543875502713449272841*s^20) + 
         22*m^2*(-4059549706020004464482 + 1571649168128874281992329*s^2 + 51191245840242743783861130*s^4 + 
           447180745261643184934031752*s^6 - 294030386209165887447211464*s^8 - 31479433117544633849193246516*s^10 - 
           132416912856659777954789582928*s^12 - 57549205619885788631310578880*s^14 + 105351301095029158304663156783*s^16 + 
           43494414082402496984957500570*s^18 + 608045667653426280332759184*s^20) + 
         2*m^10*(-4954585568485189171004973 + 256368492813070557879945524*s^2 - 26354882005307990645272327104*s^4 - 
           104840510019227126676642231528*s^6 + 1043058591537648267660503086970*s^8 + 3069466782666807009976664739420*s^10 + 
           684715671814447829369597545014*s^12 - 1509865860935870810857625409720*s^14 - 508751925535901905604086796005*s^16 - 
           6418225965261059695884002502*s^18 + 2705726910537092485748129342*s^20) - 
         44*m^6*(-33830558694121791470905 - 17343791555526045015362821*s^2 - 814941853327221138704527*s^4 + 
           15830514061293362779691118192*s^6 + 160918107979471288843141886748*s^8 + 166475048784008121754287246134*s^10 - 
           706494598415358322689628121507*s^12 - 854016267457043514162329977740*s^14 - 81888042087528442549338575810*s^16 + 
           58685843213625081103044697223*s^18 + 4890921527112808887306401058*s^20) - 
         22*m^4*(-95936854960480797150585 - 16128919308343253608743840*s^2 - 315385552475558223849113023*s^4 + 
           682906893424425517116671544*s^6 + 66814976642178481613718183652*s^8 + 404861217194325000929472901248*s^10 + 
           276110291808613298941494699830*s^12 - 742055558510789790477889247568*s^14 - 560690258429246068545566554040*s^16 - 
           27236682954405732735562802444*s^18 + 9944423192550864845029185037*s^20)) + 
       l^31*(-57400130445556599324891 + 782863634417945876544804*s^2 - 11249482368395193130610116*s^4 - 
         82112826314871869032510016*s^6 - 1627254692058066767815075660*s^8 - 6308436445863476008949867920*s^10 - 
         13915873298172313747964492632*s^12 + 82997719859858889433637066976*s^14 + 159183494135973359346543330598*s^16 + 
         16008620016852322449358453432*s^18 - 12154669731482861311189126032*s^20 + 
         4*m^10*(4002469097624784109681961 - 182147285856439507796768444*s^2 + 3296692612201483931497648675*s^4 + 
           142140702240977295934810726368*s^6 + 260848690736368385843117771912*s^8 - 1591369950117068980405852483884*s^10 - 
           2960956832164105847487178263720*s^12 - 490651168182929385151681442160*s^14 + 536136136089296946900167220926*s^16 + 
           106765059509205833631681265128*s^18 + 821060878623332656502823746*s^20) - 
         22*m^4*(89981028592365981350417 + 4225897733297794601265200*s^2 + 265017104435069133792375596*s^4 + 
           3115770704025172461476580384*s^6 + 7630172015569230009044303544*s^8 - 200041208360129682701034950912*s^10 - 
           837123754238186330591993050064*s^12 - 374722192360192315007061589248*s^14 + 573586487867091473276563150310*s^16 + 
           246034332817254550980538174016*s^18 + 5531959917741515204914172504*s^20) - 
         22*m^2*(-17792355327680588103291 + 662756100939189995562888*s^2 + 15583556963435967251269596*s^4 + 
           368641198701861702335814704*s^6 + 2426977524153466131571074920*s^8 + 4915592052137190178557065048*s^10 - 
           62725495735412132680004010976*s^12 - 181587338126246253429194214960*s^14 - 47065946882301317405122866382*s^16 + 
           48405242383342682441347080280*s^18 + 8445890362150538477496555732*s^20) + 
         22*m^8*(-252030603451476399394689 - 14477743141465449225857860*s^2 - 932446914518482406142104732*s^4 + 
           29990789307797219353729059344*s^6 + 355630940861888407195607642378*s^8 + 376183010404777217117449739512*s^10 - 
           1450672231074314698856784029580*s^12 - 1755647084565722618859447244032*s^14 - 189403729617794964907821537850*s^16 + 
           111435405906433955167912405528*s^18 + 9705914500836893966516478648*s^20) + 
         44*m^6*(123374134291813774946868 - 13245523446921467224955612*s^2 - 384731614338837544687483157*s^4 - 
           2108212274415279805917513336*s^6 + 80650605229658992120232500788*s^8 + 518319497155943844969164355128*s^10 + 
           356621804421624231352055372662*s^12 - 854668459385399431827242002920*s^14 - 652832862061762452213682939064*s^16 - 
           39072691735252065263420504056*s^18 + 10440398629391071372200368442*s^20)) + 
       l^32*(-45571084854089995429149 + 625430500096601469117408*s^2 + 762507369492375903238095*s^4 + 
         37935993224804732525510944*s^6 - 1455529606353043032385880438*s^8 - 11983719313077335237904104808*s^10 - 
         63294226721359113119508934494*s^12 - 52054897848041918123021567664*s^14 + 124709746368347896422877516735*s^16 + 
         76299272873091490746116789152*s^18 + 1102185259755002494196315631*s^20 - 
         22*m^6*(-289138317186334680693600 + 20440001701631747541726404*s^2 + 1473873287193921178191094139*s^4 + 
           31626283612626418103176777224*s^6 + 84046247447006219254794455904*s^8 - 770857982380003319693260248992*s^10 - 
           2161875690544580896258699428646*s^12 - 586695075089562064070357563080*s^14 + 754193002220108378357379486848*s^16 + 
           218852377155626637435950912476*s^18 + 2907003732993679614390353259*s^20) - 
         22*m^2*(-14214329547650033389032 - 183863442722333994670105*s^2 - 1326517281398673543329654*s^4 + 
           353987495802687426356724664*s^6 + 4811520528058717980929971850*s^8 + 32353985414033294377894203926*s^10 + 
           38091759888228648702738768674*s^12 - 133975724244897062601057455760*s^14 - 155003231166590313461526951832*s^16 - 
           11660559111677029569407893685*s^18 + 5398749323454153707082754332*s^20) + 
         2*m^10*(4910935252175460443025710 - 234232406789189111685903411*s^2 - 13223952861475181131088668435*s^4 + 
           193147491758824441571395335552*s^6 + 1579920510373772185355981424114*s^8 + 980503875030418520326236246050*s^10 - 
           3484737192401280393137368080492*s^12 - 2800466074485033376139220873480*s^14 - 158122921774537764791612665756*s^16 + 
           102850905279464989156501190793*s^18 + 5880295725445789279105719071*s^20) + 
         11*m^8*(-185391893576461130094495 - 26449807131778194325722240*s^2 - 6417840846951562255122083453*s^4 - 
           39890381980839922153312856912*s^6 + 525822801646549155802624482862*s^8 + 2333131061073765167762998356664*s^10 + 
           960005856425767038249533844610*s^12 - 2030343891710585047818096677088*s^14 - 1034923564170184474190127656575*s^16 - 
           34243214417700659372736325112*s^18 + 9350082298133180832409199163*s^20) - 
         22*m^4*(28636147737574955412115 - 1146086694027545753408752*s^2 + 257843833164933515917119190*s^4 + 
           6363010640127354177972859224*s^6 + 65536541882067505618551830222*s^8 + 108505908513529897774473603088*s^10 - 
           615094002989689045751531753500*s^12 - 1133412896516238969194153244168*s^14 - 184217363453464568824698430345*s^16 + 
           146154621540127081553879508256*s^18 + 17867723898779107470170947102*s^20)) - 
       12*l^24*(81*(-116094230896013120 + 8491738353296023232*s^2 - 183588701270272085832*s^4 + 1685617540216444777536*s^6 - 
           21819665146293571764856*s^8 - 28347089178616763026356*s^10 - 1101559490922754600843942*s^12 - 
           2802084055578527017691052*s^14 - 5891626106279606660862367*s^16 + 16324171751828145796787966*s^18 + 
           9910385725802589138748573*s^20) + 99*m^2*(3473892962712009504 - 168144179179959861552*s^2 + 
           2054052443979279704550*s^4 - 69540628819743967798608*s^6 - 512097766782061289697806*s^8 - 
           10155144292395746572329060*s^10 - 44157986918873931395811172*s^12 - 83929770523690443571486480*s^14 + 
           493953948274022612733685557*s^16 + 715929461027866643250618310*s^18 + 62707575233942677607134176*s^20) - 
         11*m^8*(2649206913726240983088 - 105357423846345536865600*s^2 + 7947442881457377340734432*s^4 + 
           190003886695625899095909396*s^6 + 1294491006403625930820596058*s^8 - 33540805142437797859495495972*s^10 - 
           195209640939664299707279479560*s^12 - 133233427620307905272414086212*s^14 + 211748672679280306852347218225*s^16 + 
           137101451455007895795195344830*s^18 + 7209461426763750631437495010*s^20) - 
         11*m^4*(297615815158364809344 - 9758697174954943225344*s^2 + 461941423938115366134456*s^4 + 
           6767722961348971661469504*s^6 + 191929963150930903935080278*s^8 + 1282937886658251736620886848*s^10 + 
           2604154712763968391739125892*s^12 - 31784539568776274031636870408*s^14 - 77206883993402290315407855870*s^16 - 
           18425940410132592939111688972*s^18 + 8086941538454399217003141635*s^20) - 
         22*m^6*(-663394359841537534128 + 32347747504612025476416*s^2 + 531162519772921928725653*s^4 + 
           45753642238094829082279980*s^6 + 511610377198448791157085498*s^8 + 1425395331331210953690023644*s^10 - 
           30980715210685719983953542201*s^12 - 115319592133785530736515834860*s^14 - 49893604379952669682118124488*s^16 + 
           45449353824272486274007105865*s^18 + 12788955882952617907971377943*s^20) + 
         m^10*(19880373849928727953104 - 796016615505538230326160*s^2 - 28323858454587436676878404*s^4 - 
           2048301747979582480728377760*s^6 + 41225367091836977321722167410*s^8 + 428737670182115907499242061568*s^10 + 
           448210502759276430083158922498*s^12 - 1177798497979991480802225445000*s^14 - 1316772041852458614824315026057*s^16 - 
           158608151388802513891624890220*s^18 + 30320295426067906198314464472*s^20)) + 
       l^30*(-27416799348345823379999 + 510752440139432282904332*s^2 - 8225411282209515788508158*s^4 - 
         17307801067077071958221408*s^6 - 309409574101028336954264554*s^8 + 2251104143917544686509026248*s^10 + 
         20158379970185776632579060300*s^12 + 98891101917404522096722278576*s^14 + 43235164080071766254794334399*s^16 - 
         64275807952594484970512745748*s^18 - 15572218870872422960008964184*s^20 + 
         m^10*(10827685899074014646182718 - 452635027737241836090640344*s^2 + 26943862560099058601870105274*s^4 + 
           208861801756627905681963143328*s^6 - 2172079571079480104797515392368*s^8 - 9790474995220129920696167115320*s^10 - 
           4161127062758784857955971579616*s^12 + 8034039319869779593139602818000*s^14 + 4155277598912310565690460631078*s^16 + 
           160159672000949822321818890192*s^18 - 35284710653630332975775378022*s^20) - 
         22*m^2*(-11608010003168915520553 + 484095553149272756430662*s^2 + 4300474228110554237507404*s^4 + 
           47823890297528308519213336*s^6 - 871991589009292611930301212*s^8 - 12442646631125682481345362828*s^10 - 
           72103510613729047764397072308*s^12 - 54652503789462897409118246280*s^14 + 111582060854969215488051876061*s^16 + 
           70762989461452820010221179100*s^18 + 2222728292783454943600559370*s^20) + 
         11*m^8*(-569105342493275713274591 + 6353035042805872064099620*s^2 + 1671934630194750950599969092*s^4 + 
           71412378409021368226663462608*s^6 + 210483440365941483292184583314*s^8 - 1622309219983366783520474385096*s^10 - 
           4523876473892554879537454889500*s^12 - 1290462608579913546436217662224*s^14 + 1457094336491794231905323134905*s^16 + 
           434784325099639134582695230956*s^18 + 7279985090952264650991767736*s^20) + 
         22*m^4*(-65917277217443533358429 - 1038679502969657008073460*s^2 - 33301732023140639949342010*s^4 + 
           1192102190655856955039764656*s^6 + 27262978280876476541408640912*s^8 + 220499636717034349434027016272*s^10 + 
           247648097803405460669724197472*s^12 - 776687384568162085997019465312*s^14 - 889400877216469879769104535875*s^16 - 
           84130776876363290245594965696*s^18 + 26865993899315364410705116836*s^20) + 
         22*m^6*(125980636323985959531698 - 7040058216292179224550356*s^2 + 259084566866829011945523457*s^4 + 
           12665014956548353293174031992*s^6 + 176025157777903996004798667852*s^8 + 296857683837886932267243762984*s^10 - 
           1482760608362841901751528197170*s^12 - 2688961710950684046474976943880*s^14 - 481682075215553146489389452892*s^16 + 
           311451617649995616321298985328*s^18 + 40090086610552166488309928655*s^20)) + 
       l^29*(-1595468690980991598760 + 135698582295707059926352*s^2 - 1528470053469152105125561*s^4 + 
         29190045947073989362927256*s^6 + 344242953168232943785248772*s^8 + 3612957819437569412176335560*s^10 + 
         16092732515466534570319129992*s^12 + 27378255869254899416727443040*s^14 - 79305286646338411573171036373*s^16 - 
         78035944903219162066340002100*s^18 - 2568539171023891504965252138*s^20 + 
         22*m^6*(28373253646156574036818 + 4220684553819924921513770*s^2 + 426011854405825238900500043*s^4 + 
           8665080080602887927018691368*s^6 + 34178381431456699804551509028*s^8 - 496149885741853152623759103504*s^10 - 
           2050732291458450541930367063982*s^12 - 934653646127724923156491989720*s^14 + 1260033587002110506207667745068*s^16 + 
           554639836523162853864412792260*s^18 + 15600010237360661905933383153*s^20) + 
         11*m^2*(6168117377077593633016 - 138968046897729844078934*s^2 + 7881868400444500919454647*s^4 + 
           188356248376261114355808440*s^6 + 2736342068007439546526448312*s^8 + 17542704915849785292990327744*s^10 + 
           33384014254095610814472565212*s^12 - 168433476644518393079616698880*s^14 - 300609000808202258835825543898*s^16 - 
           41464931663376426625729635620*s^18 + 18920092906435707451553132142*s^20) - 
         2*m^10*(-1490145165048920974362785 + 50937606931198120799607018*s^2 - 7016038906579433908319996106*s^4 + 
           112631909724361726240422175944*s^6 + 1519551171883792476787111668244*s^8 + 1634157905551847007971651928008*s^10 - 
           5867376171137621320228455004026*s^12 - 7111773563067486200291830942560*s^14 - 830788520591574768936241667061*s^16 + 
           423359202839962699202726244180*s^18 + 38204616216107428180491150987*s^20) - 
         11*m^8*(289432208977491882536314 - 16895485475181898845558860*s^2 - 1583140135163834622450831690*s^4 - 
           18333644761949108600977717440*s^6 + 333568128769606433393782928990*s^8 + 2225736015245362655568550439160*s^10 + 
           1542293891145640689026468431360*s^12 - 3395593526467041345749005939680*s^14 - 2614868402496301086604125874065*s^16 - 
           177304834679869166183893540980*s^18 + 38487200258178427200247840380*s^20) + 
         22*m^4*(-17366949898446317333896 + 1270073763029231822968512*s^2 + 68411029051855263121626565*s^4 + 
           1792932550943132337755647680*s^6 + 18129622644621939539743644840*s^8 + 43814156778707978874239810160*s^10 - 
           392519508629665856419335747420*s^12 - 1077899772852002360809787251440*s^14 - 301036128592299922313922346955*s^16 + 
           247128110512538371238114990520*s^18 + 45942516423304309444695010350*s^20)) + 
       l^28*(3*(2212036951967912238000 - 28283474701289149547568*s^2 + 519233014718186273480349*s^4 + 
           4031978374721129992867224*s^6 + 75131055094618441973656844*s^8 + 250657898672940445678092648*s^10 + 
           66073603179705743723860858*s^12 - 9213344767975879207695382232*s^14 - 30575712653834887986357931372*s^16 - 
           5919801848243322334152291104*s^18 + 4658750651150880264349745987*s^20) + 
         22*m^4*(10770187361948920274760 + 602693062430979967484004*s^2 + 36207995959223865512395891*s^4 + 
           357308599868383005982737624*s^6 - 1778371012208303254165982968*s^8 - 77797087783733911060569355712*s^10 - 
           456803865066467168986274975470*s^12 - 330043982895703378882857974808*s^14 + 602505413174505572447496448780*s^16 + 
           387518568421284369528676708516*s^18 + 16204436329247995106020883911*s^20) + 
         11*m^2*(-3856837459266702211032 + 197056509132510241518474*s^2 + 4417773088076897678316967*s^4 + 
           100170605695784118125488216*s^6 + 571156222017584110567837380*s^8 - 1061820142331961104320667660*s^10 - 
           46640584131644332186407616142*s^12 - 199895115603676383218169324360*s^14 - 88372982017903317859806289064*s^16 + 
           103930148824443933004430608150*s^18 + 27407668644479019173273750499*s^20) - 
         m^10*(1656712041302291699313972 - 78918028046786335267360170*s^2 + 1735292567706758739958456375*s^4 + 
           309722863575409141927854944280*s^6 + 974741511622986741405000108308*s^8 - 6691776271458648523040376460524*s^10 - 
           18586214931839746707913993157166*s^12 - 5488629291814786522330288531080*s^14 + 5620330869281894648256273016920*
            s^16 + 1713598731332062205383683827358*s^18 + 33130411115905488389673459151*s^20) - 
         22*m^6*(26438914757231120591964 - 3699420244955210384519958*s^2 - 92344068298949975067075789*s^4 + 
           673940797984863285194339640*s^6 + 62721125132324555199429305676*s^8 + 567079167040842966491333658380*s^10 + 
           617824812593056557889554613762*s^12 - 1791067858609555343154521784360*s^14 - 2033190016792927488951004246028*s^16 - 
           217074276969448851712062256318*s^18 + 54948361168589228877889827927*s^20) - 
         11*m^8*(-38196302705947479791340 - 4607860746518910352390320*s^2 - 150289251134240708331327839*s^4 + 
           21519818669055556803663761128*s^6 + 390536745565736012903719932252*s^8 + 664451674680687613321453109864*s^10 - 
           3050339630476826116311315166050*s^12 - 5468583488962296092508249288840*s^14 - 1041019933121554517176516171940*s^16 + 
           582291450520721559568931016024*s^18 + 77890851424184645699258355789*s^20)) + 
       l^27*(9*(562728729226182771584 - 13299850635473598710624*s^2 + 179129732566664343224926*s^4 - 
           1179900759091376634750416*s^6 + 3551918684637522209192820*s^8 - 107056871638967730139376864*s^10 - 
           548567407739995182492691848*s^12 - 3008191939702851608529865856*s^14 - 2702910108912326549042230963*s^16 + 
           4748500201074254178363790948*s^18 + 1782697148014567222347908354*s^20) + 
         11*m^2*(-5440847987239199472528 + 168946220345949997065684*s^2 - 1792890423915120774022735*s^4 - 
           3624475835675670125275048*s^6 - 673086438885490326804462108*s^8 - 6408998723118365106470884336*s^10 - 
           40179363311689530748566355936*s^12 - 51095290609379725379492350320*s^14 + 142550634404487063824790499946*s^16 + 
           137541728426881039263032934980*s^18 + 7640704478047788282768150768*s^20) - 
         11*m^8*(-184478985408930288473592 + 5903918901213869708326800*s^2 + 407914415167502930359991054*s^4 + 
           19726751945737489428087261152*s^6 + 95147260812003684914817097698*s^8 - 1044309730849167816946414544744*s^10 - 
           4273083491504187794308411740840*s^12 - 1968667824737046162606317804640*s^14 + 2417640979783822882288068386525*s^16 + 
           1083141323028796085712483441276*s^18 + 34699328681983379346229798566*s^20) - 
         22*m^4*(-15521895027210320571888 + 395619187338460473310440*s^2 + 1272682250259656295489256*s^4 + 
           445999637477431660500506784*s^6 + 7082481196277790025101845072*s^8 + 62279398223153217556249857208*s^10 + 
           107178155912090448761557686920*s^12 - 497262648426843908863024926048*s^14 - 843031759449670892370668604515*s^16 - 
           132512221206263371270599285824*s^18 + 45488217471345896613585849466*s^20) + 
         2*m^10*(-1271835779640372624013092 + 51426502148078178480780102*s^2 - 3097943099594465381651103349*s^4 - 
           53638214731318953225410336064*s^6 + 679173672094360068884300433820*s^8 + 4662824547276796845905965033560*s^10 + 
           3245715344755968680943442676988*s^12 - 6700739218234670491029020674680*s^14 - 5188681674069615714442794925119*s^16 - 
           381692615501817172808527784226*s^18 + 71402334201884057343465761366*s^20) - 
         22*m^6*(43533743417642256816456 - 1161488243181431270625156*s^2 + 106061708906188216987926711*s^4 + 
           3259438235128424275409684472*s^6 + 49841281641270827860467751176*s^8 + 126512494978314757795634596264*s^10 - 
           956396796640340274106637411650*s^12 - 2531733255549905015089137440520*s^14 - 735735056895410932444716330880*s^16 + 
           518181675805914615048193816948*s^18 + 100456501624564839942430248255*s^20)) - 
       3*l^23*(243*(-18472486674328320 + 2342235042992064000*s^2 - 73982134828901826208*s^4 + 603284374440202611200*s^6 - 
           10093275738234490540640*s^8 - 1372364966404614151648*s^10 - 237314406790582720462688*s^12 + 
           918485771275345185823856*s^14 + 6774262056314479454730343*s^16 + 19743959764814620249929212*s^18 + 
           2086870306941682971678392*s^20) - 594*m^2*(-479093531521104000 + 36549374796416194272*s^2 - 
           317923379841770874492*s^4 + 15978738598116751406496*s^6 + 59918524700073794363344*s^8 + 
           731438063891533292939952*s^10 - 7867235278974115413689350*s^12 - 80812276082279998358792560*s^14 - 
           308096223327761868887372499*s^16 - 108386900980598812860499340*s^18 + 85378861446991900504301667*s^20) - 
         66*m^4*(53958291279451015680 - 1721427788330673269760*s^2 + 106483730359470809416272*s^4 + 
           775377376599185553081744*s^6 + 10733115494924508839958050*s^8 - 263699180369354709716894112*s^10 - 
           3743685905648310226895147824*s^12 - 19374392418584070785725261248*s^14 - 12425799088897169402735275665*s^16 + 
           19108893879227418512990163712*s^18 + 7522691543756908350349474528*s^20) - 
         22*m^6*(-749633385435109061760 + 45500468593232503714752*s^2 + 342333576297931893049656*s^4 + 
           18220717516947522354446256*s^6 - 644491304749952885684072124*s^8 - 14525887848489148194985146936*s^10 - 
           110531556539145979745063166490*s^12 - 109965505655712596076426091880*s^14 + 289384120941320029537962955924*s^16 + 
           264709177464782625430373282912*s^18 + 19615830739328689442012216577*s^20) + 
         11*m^8*(-2740122637949464652160 + 107372167640870617336320*s^2 - 6667309361690987630421600*s^4 + 
           172365781859870368566474864*s^6 + 9086098231442732531355235134*s^8 + 120814683903167928531346483752*s^10 + 
           183463802285926053227570675900*s^12 - 782682178633524201783925482864*s^14 - 1241143743436466194762396297565*s^16 - 
           216899020918318603273527263404*s^18 + 54239303773151161456226829556*s^20) + 
         2*m^10*(9098694177397082948160 - 378736720291126414017504*s^2 - 11168386695720375995500308*s^4 + 
           1999307864084457247604687448*s^6 + 82540009168408104103363211364*s^8 + 211919226272735481849206667540*s^10 - 
           1354381585773808587566298161962*s^12 - 3408298594000564830857171430880*s^14 - 1028020583790607326726468739055*s^16 + 
           596632341504662776018495125116*s^18 + 121678361719886520400489019486*s^20)) - 
       2*l^22*(-2187*(183832853216128 - 58836081258634240*s^2 + 2422111399550682048*s^4 - 35398929831930153984*s^6 + 
           190816018890407820800*s^8 - 3516992578178266653984*s^10 - 24235057362348426280192*s^12 - 
           211648747083084627069072*s^14 - 757763141531841212915631*s^16 - 576960023709693733741104*s^18 + 
           880648879900056052429817*s^20) - 5346*m^2*(-12034652984720640 + 1210594553390687040*s^2 - 30454532068860527472*s^4 + 
           93963039543694010016*s^6 - 11294311571268183149020*s^8 - 154449943393125602525736*s^10 - 
           1648771340884938019498468*s^12 - 7737187196877799378333320*s^14 - 8417514764354002284591036*s^16 + 
           27073271597324730717000475*s^18 + 15518986613723808870497596*s^20) - 
         594*m^4*(1735049149498346112 - 114377675294309651712*s^2 + 707146752498862041936*s^4 - 138488560061933902229352*s^6 - 
           3221691356509392917542591*s^8 - 50082061083087678398455854*s^10 - 326227227778306426059831025*s^12 - 
           456980623716408866956187556*s^14 + 2821521867970421613230816280*s^16 + 3731351649443607293183292682*s^18 + 
           369397724079122465768550157*s^20) + 198*m^6*(23932122266695236480 - 1280872951697655067392*s^2 + 
           93867375380164950240576*s^4 + 4314266481748938103365048*s^6 + 121003437181813197230201481*s^8 + 
           1224930338769958259696686266*s^10 + 2321679785709401799998874377*s^12 - 25501655802526253254730892020*s^14 - 
           57589677581665382197131962753*s^16 - 14026209113639741556195674638*s^18 + 5344716240278728416567658542*s^20) + 
         2*m^10*(2153683811297150487360 - 90876614762400179182272*s^2 + 14166722818541681046608400*s^4 + 
           2623795443626383593102351024*s^6 + 24366203083929339906962090391*s^8 - 416732314884154691320780677648*s^10 - 
           2400521688541881643719838760397*s^12 - 1608016950353333158729890582420*s^14 + 2443925342854918691050340567795*s^16 + 
           1582373380999784659168032070701*s^18 + 88060634184147153741724583198*s^20) + 
         11*m^8*(-720799755733513310976 + 33361733873681020339200*s^2 + 3546092481129370193679936*s^4 + 
           365494047578869911518780352*s^6 + 7462760022958899992720999688*s^8 + 24342470975260163668913616996*s^10 - 
           391742564503403331046525509000*s^12 - 1395197202940699247166669783480*s^14 - 597115747272941905841436122585*s^16 + 
           503880555374447441661797882356*s^18 + 143852125545434969015275642791*s^20)) + 
       l^25*(-81*(-7388515999760788352 + 359999994698153684864*s^2 - 5494087748965818318888*s^4 + 71400289244613644542656*s^6 - 
           311559724016176302897472*s^8 + 1922092337219077051338504*s^10 - 16201642071481461146607396*s^12 - 
           64730583166155446107674040*s^14 - 334593172315015272331750847*s^16 - 124942266232554862566738780*s^18 + 
           119777015641072596761578537*s^20) - 198*m^2*(73636362551895071904 - 2297615706860366468664*s^2 + 
           59794116450783624555114*s^4 - 281778360854811209486448*s^6 + 2521952436408302673351034*s^8 - 
           73758805235909982699208068*s^10 - 586178519820830041167772496*s^12 - 3209238339807204054574543560*s^14 - 
           2320630785074881941228139581*s^16 + 3778586414109603797368729955*s^18 + 1481542167395223503755346429*s^20) - 
         22*m^4*(-4944480742887613714368 + 222947919882748134207072*s^2 - 1924172749058053071409344*s^4 + 
           20371732500877909647680520*s^6 - 1441054750685720827193029490*s^8 - 18405835205100976808002757940*s^10 - 
           132208629385347438190714875740*s^12 - 144835194707868223368024932640*s^14 + 390498584900108698708679424675*s^16 + 
           366133150060224100999126114880*s^18 + 24636185991014021251970710493*s^20) + 
         2*m^10*(-374777162891629380705456 + 14563242548066246255869032*s^2 - 124914194077787751247111116*s^4 + 
           43416065887121569951934442576*s^6 + 233087346654653535863236804034*s^8 - 2159662530322474338060049908322*s^10 - 
           8750117149644143953468759443198*s^12 - 4055008788787638164472426898560*s^14 + 4642604470302547880138265460081*s^16 + 
           2105910403216112651379339039867*s^18 + 73450973830922758454039158210*s^20) + 
         22*m^6*(-19967481622573778531808 + 586159159956761100315312*s^2 - 11829124101030866714021058*s^4 + 
           676259197140660827166129888*s^6 + 14788190643753730684911709242*s^8 + 164754073235167830610609378216*s^10 + 
           264306829983953974686365671454*s^12 - 1164552334661192411393281772040*s^14 - 1900812418606557860024629384078*s^16 - 
           319364790635029972448097387974*s^18 + 91126962163371006660872390049*s^20) + 
         11*m^8*(86322244053360061822752 - 3642908860046119399248960*s^2 + 102901257268510800227432904*s^4 + 
           4676404393556535894687749880*s^6 + 113152897532526248593880424750*s^8 + 291214150776240986452151099960*s^10 - 
           1987342803779828855588428527530*s^12 - 5114201683755825395744178066744*s^14 - 1520350130913802936410663750155*s^16 + 
           959204110075776630399662865092*s^18 + 191446400292373877398121730897*s^20)) + 
       2*l^20*(19683*(-72321177600 - 35728116019200*s^2 + 1198142505335424*s^4 - 100238726063477760*s^6 - 
           97584234238878464*s^8 + 2985348683495603328*s^10 + 162247257990726653184*s^12 + 2797293011782549407424*s^14 + 
           16351435902093436832798*s^16 + 50910551033279235241988*s^18 + 8694880117558330640409*s^20) - 
         48114*m^2*(7308023731200 - 386667633142656*s^2 + 114909755444675872*s^4 + 300498075392516992*s^6 - 
           22940533070537788144*s^8 - 1236479217132298854656*s^10 - 24227147443881253252330*s^12 - 
           196686166631694486297560*s^14 - 798683084904628587222881*s^16 - 385003748593604742678975*s^18 + 
           632630828131401719927973*s^20) - 10692*m^4*(-667834627852800 + 178894642849539840*s^2 + 740388194243686944*s^4 - 
           168155515725389054352*s^6 - 14178524019136688389618*s^8 - 393428275663698521877234*s^10 - 
           4592939100628554639683155*s^12 - 25254311886331958630030136*s^14 - 20056913324861147254485615*s^16 + 
           70474314162342493654887550*s^18 + 38367348375869603504030488*s^20) - 
         10692*m^6*(2817869610931200 + 124418014921816704*s^2 - 17192505539475705456*s^4 - 6018850542641918159808*s^6 - 
           317833340380888198167051*s^8 - 5956633939784893374055994*s^10 - 48163808443767342035206091*s^12 - 
           55473585171168099490814540*s^14 + 357548960438010147421067683*s^16 + 444475030282446184773944944*s^18 + 
           46604860342275543743801591*s^20) + 33*m^8*(1298037476880230400 - 137177269608974192640*s^2 + 
           23083923749822726711040*s^4 + 14875245829931662849957632*s^6 + 599579431790193844204311180*s^8 + 
           8516817524244819142313655336*s^10 + 15022358241430117072163403150*s^12 - 157062761569827305654374438848*s^14 - 
           336894709779378842904045483200*s^16 - 82810651817969768905880595236*s^18 + 28498147090521219881975550969*s^20) + 
         2*m^10*(-9759738527681126400 + 316273625113932427392*s^2 + 227820479290556993679168*s^4 + 
           376724875487809180760895456*s^6 + 17206504352687243807254782576*s^8 + 59082190356577103511759036162*s^10 - 
           809227483829831464433619902208*s^12 - 2786387200724755104466603648320*s^14 - 1181487044277860707182241521669*s^16 + 
           940438853987200256105193181977*s^18 + 271046423481280136356365345719*s^20)) + 
       l^26*(54*(39610837695773497840 - 1355033760606379092448*s^2 + 17339747134555701097044*s^4 - 
           230941618757016282109104*s^6 + 75672215354703081153050*s^8 - 13676074437139753832423196*s^10 - 
           26599780972575932248283046*s^12 - 90068019905344126634092192*s^14 + 507123065105651130414267099*s^16 + 
           853681654528339933727062676*s^18 + 51684512269520426202592686*s^20) - 
         33*m^2*(1108663985950673802912 - 28970794998793686778992*s^2 + 858706858951713568737161*s^4 + 
           4162568436747378752228888*s^6 + 156374382294370633345439728*s^8 + 656922895641859156539673184*s^10 + 
           1264091576327152484834628110*s^12 - 20559944655002874206827444760*s^14 - 55817735989389303229297031848*s^16 - 
           12676536440831837215708781440*s^18 + 6876834423284626095307568899*s^20) - 
         44*m^4*(-5208275315749000311216 + 247688350407633396572136*s^2 + 2210852477195416675071651*s^4 + 
           149684644736425706319961044*s^6 + 1050226885380774141669824002*s^8 + 1515923216513633477953018338*s^10 - 
           74802669775860810936585696425*s^12 - 295289990729523167782202951388*s^14 - 129334507139749643231606672295*s^16 + 
           130755198958851732884800287506*s^18 + 35947582343986087314403691849*s^20) - 
         22*m^6*(35739999885068404198128 - 539069797603307207214288*s^2 + 78263950731587992774113309*s^4 + 
           979730820204823856386096344*s^6 + 2293086354710612968325653914*s^8 - 191277884467086306506405674172*s^10 - 
           1122210057557565165997159356142*s^12 - 785041058122324101569533744200*s^14 + 1322693720175270858685029534122*s^16 + 
           855184556976643609681429032304*s^18 + 41281384717051650447785805753*s^20) + 
         22*m^8*(80896479322643416580904 - 3396043838015244468298800*s^2 - 72589007561642271204406494*s^4 - 
           1287656700734137287001467552*s^6 + 62352828330853895706314876562*s^8 + 611798815796813928575086508444*s^10 + 
           651708914803949934788650976470*s^12 - 1784995138453721638270381458864*s^14 - 2010037767688171436691596257895*s^16 - 
           230750271045724268400380531404*s^18 + 49729236619408037445083361846*s^20) + 
         m^10*(-1690654561937324523501264 + 65587491999610641621407088*s^2 - 3133548054747751089912545379*s^4 + 
           71277231583689332798342726904*s^6 + 1677726323951199018081207465392*s^8 + 2862954767674193147914000458944*s^10 - 
           12377564675106141066002542211754*s^12 - 21977447499756935096658963593400*s^14 - 4354633909053239572106761298576*
            s^16 + 2188086411253953647583667921224*s^18 + 301373668689157944848426693161*s^20)) + 
       l^21*(6561*(-961146224640 - 4022957805926400*s^2 + 167378579303957120*s^4 - 6334851682406241280*s^6 - 
           19524167174086037760*s^8 - 929978882098261010560*s^10 - 6447944593908578576640*s^12 - 24769634463728350694080*s^14 - 
           4188056660618175926350*s^16 + 470980661792745197248540*s^18 + 474469929590116899504019*s^20) + 
         8019*m^2*(-1645755466060800 + 149125143268673280*s^2 - 13987493309914227584*s^4 - 176135038500480949760*s^6 - 
           6470166047240287417344*s^8 - 68470275621330767255360*s^10 - 329236427383939597618404*s^12 + 
           652919869472246408828560*s^14 + 15544967344934778571777606*s^16 + 32313196445977467837482330*s^18 + 
           4088472115463552598521681*s^20) - 1782*m^4*(-140362962086845440 + 22078024800680240640*s^2 + 
           564562434421955773440*s^4 + 39332721972026642495040*s^6 + 661984836341099651673488*s^8 + 
           4339872729234381193102140*s^10 - 25017228383805755548978042*s^12 - 524735608840844786305280160*s^14 - 
           1711948301279865891865166655*s^16 - 573340803745069640572799288*s^18 + 399819629131051448500197511*s^20) - 
         1188*m^6*(934310477043417600 - 12394531546637696640*s^2 + 13329544327242554190096*s^4 + 464154324458962311373680*s^6 + 
           5190558978892894600876371*s^8 - 54937495706068315376857578*s^10 - 1562076685773521578149267599*s^12 - 
           7646292240754683198041675500*s^14 - 4541370258845795304366587173*s^16 + 6694062115420988784918549037*s^18 + 
           2623480484005137897823288908*s^20) - 11*m^8*(-155203202735815311360 + 10845758937021444403200*s^2 + 
           3743492703551114757137280*s^4 + 125356035148506077936656320*s^6 - 1319657834818036712829321036*s^8 - 
           90024771917781058751836641720*s^10 - 700573601830418501234145529950*s^12 - 651856025460323680262529787368*s^14 + 
           1684713694546957243778274855055*s^16 + 1510622159042792566301993637196*s^18 + 118487623786302980346579270291*s^20) + 
         m^10*(-845165751443639424000 + 33035922217319955183360*s^2 - 25560722907651740430574656*s^4 - 
           1172898317490266901668618880*s^6 + 101693431251462172688709222024*s^8 + 1543782012290540292247014213684*s^10 + 
           2247657419868459371022796999398*s^12 - 9377502951343202038937940185160*s^14 - 14541811504731566759889099449986*
            s^16 - 2606727723298665567624743946402*s^18 + 590058762412982578750296600617*s^20))))/
     (l^21*(1 + l)^21*(-30 + l + l^2)*(-20 + l + l^2)*(-12 + l + l^2)*(-6 + l + l^2)^3*(-2 + l + l^2)^5*(-99 + 4*l + 4*l^2)*
      (-63 + 4*l + 4*l^2)*(-35 + 4*l + 4*l^2)*(-15 + 4*l + 4*l^2)^3*(-3 + 4*l + 4*l^2)^9); 
End[]
EndPackage[]




